The three-loop unpolarized and polarized non-singlet anomalous dimensions from off shell operator matrix elements

We calculate the unpolarized and polarized three--loop anomalous dimensions and splitting functions $P_{\rm NS}^+, P_{\rm NS}^-$ and $P_{\rm NS}^{\rm s}$ in QCD in the $\overline{\sf MS}$ scheme by using the traditional method of space--like off shell massless operator matrix elements. This is a gauge--dependent framework. For the first time we also calculate the three--loop anomalous dimensions $P_{\rm NS}^{\rm \pm tr}$ for transversity directly. We compare our results to the literature.

==> anc/PNS2pol.m <==
PNS2pol = (((-1657*CA^2*CF)/18 + (151*CA*CF^2)/2 + 29*CF^3 + 80*CA*CF*NF*TF - 
   92*CF^2*NF*TF - (136*CF*NF^2*TF^2)/9 + (8992*CA^2*CF*z2)/27 - 
   (820*CA*CF^2*z2)/3 + 36*CF^3*z2 - (5344*CA*CF*NF*TF*z2)/27 + 
   (80*CF^2*NF*TF*z2)/3 + (640*CF*NF^2*TF^2*z2)/27 - 4*CA^2*CF*z2^2 - 
   (1976*CA*CF^2*z2^2)/15 + (576*CF^3*z2^2)/5 + (16*CA*CF*NF*TF*z2^2)/5 + 
   (928*CF^2*NF*TF*z2^2)/15 - (3104*CA^2*CF*z3)/9 + (1688*CA*CF^2*z3)/3 + 
   136*CF^3*z3 + (800*CA*CF*NF*TF*z3)/9 - (544*CF^2*NF*TF*z3)/3 - 
   (128*CF*NF^2*TF^2*z3)/9 + 32*CA*CF^2*z2*z3 - 64*CF^3*z2*z3 + 
   80*CA^2*CF*z5 + 240*CA*CF^2*z5 - 480*CF^3*z5)*Delta[1 - z] + 
 CF^3*(604*(-1 + z) + 24*(17 + z)*z2 - (16*(11 + 81*z - 63*z^2 + 7*z^3)*z2^2)/
    (5*(-1 + z)*(1 + z)) + (96*(4 + 8*z + 7*z^2)*z3)/(1 + z) + 
   ((-384*(2 + 3*z + 2*z^2)*z2)/(1 + z) - (1152*(1 + z^2)*z3)/(1 + z))*
    H[-1, z] + (768*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
   ((4*(143 - 205*z - 164*z^2 + 232*z^3))/((-1 + z)*(1 + z)) + 
     (64*(-6 - 14*z + 6*z^2 + 17*z^3)*z2)/((-1 + z)*(1 + z)) + 
     (64*(-7 + 3*z - 7*z^2 + 9*z^3)*z3)/((-1 + z)*(1 + z)) + 
     (-192*(1 + z) - (1280*(1 + z^2)*z2)/(1 + z))*H[-1, z] + 
     192*(1 + z)*H[-1, z]^2)*H[0, z] + 
   ((4*(30 - 44*z + z^2))/(-1 + z) + (16*(13 + 15*z^2)*z2)/(1 + z) + 
     (16*(11 + 28*z + 11*z^2)*H[-1, z])/(1 + z) - (320*(1 + z^2)*H[-1, z]^2)/
      (1 + z))*H[0, z]^2 + ((-8*(1 + 14*z + 7*z^2))/(1 + z) + 
     (352*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
   (4*(-5 + z - 11*z^2 + 7*z^3)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
   (800*(-1 + z) + 192*(-1 + z)*z2 - (384*(1 + z^2)*z3)/(-1 + z) + 
     288*(-1 + z)*H[0, z] + (96*(1 + z^2)*H[0, z]^2)/(-1 + z) + 
     (64*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
   (192*(1 + z) + (64*(-7 + z)*(1 + z^2)*z2)/((-1 + z)*(1 + z)) - 
     384*(1 + z)*H[-1, z] + (-32*(13 + 19*z) + (1024*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z] + (32*(3 + 3*z - z^2 + 7*z^3)*H[0, z]^2)/
      ((-1 + z)*(1 + z)) - (256*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
    H[0, -1, z] + (192*(1 + z^2)*H[0, -1, z]^2)/(-1 + z) + 
   (-312*(1 + z) - (192*(1 + z^2)*z2)/(1 + z) + 
     (192*(5 + 8*z + 5*z^2)*H[-1, z])/(1 + z) - (768*(1 + z^2)*H[-1, z]^2)/
      (1 + z) + ((-16*(1 - 8*z + 19*z^2))/(-1 + z) + (128*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z] - (48*(1 + 3*z^2)*H[0, z]^2)/(-1 + z) - 
     (128*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (256*(1 + z^2)*H[0, -1, z])/
      (-1 + z))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
   (384*(1 + z) - (128*(-5 + 11*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
    H[0, -1, -1, z] + ((-192*(5 + 8*z + 5*z^2))/(1 + z) + 
     (1536*(1 + z^2)*H[-1, z])/(1 + z) + (128*(3 + z)*(1 + z^2)*H[0, z])/
      ((-1 + z)*(1 + z)))*H[0, -1, 1, z] + 
   ((96*(5 + 12*z + 9*z^2))/(1 + z) - (768*(1 + z^2)*H[-1, z])/(1 + z) - 
     (128*(-2 + 8*z - 5*z^2 + 9*z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
     (512*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + 
   ((-96*(3 + 8*z + 7*z^2))/(1 + z) + (768*(1 + z^2)*H[-1, z])/(1 + z) + 
     (64*(1 - z + 5*z^2 + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
   ((-192*(5 + 8*z + 5*z^2))/(1 + z) + (1536*(1 + z^2)*H[-1, z])/(1 + z) + 
     (128*(3 + z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
   (128*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) - 
   (1536*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
   (256*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
   (1536*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
   (768*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
   (768*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
   (128*(-5 + 14*z - 8*z^2 + 11*z^3)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) - 
   (64*(5 + 4*z + 5*z^2)*H[0, 0, 0, 1, z])/(1 + z) - 
   (768*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
   (128*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
   (1536*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z)) + 
 CF*(NF^2*TF^2*((-128*(-3 + 2*z)*(-2 + 3*z))/(27*(-1 + z)) - 
     (64*(11 - 12*z + 11*z^2)*H[0, z])/(27*(-1 + z)) - 
     (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z))) + 
   CA*NF*TF*((88*(179 - 320*z + 179*z^2))/(27*(-1 + z)) - 
     (32*(29 - 3*z + 11*z^2 + 3*z^3)*z2)/(9*(-1 + z)*(1 + z)) + 
     (64*(2 + z)*(1 + z^2)*z3)/((-1 + z)*(1 + z)) + 
     (128*(1 + z^2)*z2*H[-1, z])/(3*(1 + z)) + 
     ((16*(563 - 408*z + 179*z^2))/(27*(-1 + z)) - 
       (32*(1 + 3*z)*(1 + z^2)*z2)/(3*(-1 + z)*(1 + z)) + 
       (256*(4 + 3*z + 4*z^2)*H[-1, z])/(9*(1 + z)))*H[0, z] + 
     ((-16*(-49 - 26*z - 13*z^2 + 4*z^3))/(9*(-1 + z)*(1 + z)) + 
       (32*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
     (64*(1 + z^2)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
     ((-64*(-1 + z))/3 - (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] - 
     (256*(4 + 3*z + 4*z^2)*H[0, -1, z])/(9*(1 + z)) + 
     ((32*(1 + z))/3 - (128*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
       (32*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] + 
     (128*(1 + z^2)*H[0, -1, 1, z])/(3*(1 + z)) - 
     (64*(1 + z^2)*H[0, 0, -1, z])/(3*(1 + z)) - 
     (128*(1 + z^2)*H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
     (128*(1 + z^2)*H[0, 1, -1, z])/(3*(1 + z))) + 
   CA^2*((-2*(5333 - 6256*z + 5333*z^2))/(27*(-1 + z)) + 
     (64*(20 - 21*z + 47*z^2 + 21*z^3)*z2)/(9*(-1 + z)*(1 + z)) - 
     (4*(151 + 81*z + 121*z^2 + 31*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) + 
     (16*(-27 + 3*z + 14*z^2 + 6*z^3)*z3)/((-1 + z)*(1 + z)) + 
     ((-32*(35 + 48*z + 35*z^2)*z2)/(3*(1 + z)) - (384*(1 + z^2)*z3)/(1 + z))*
      H[-1, z] + (256*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
     ((-4*(1721 + 629*z + 689*z^2 + 1133*z^3))/(27*(-1 + z)*(1 + z)) + 
       (8*(-25 - 75*z + 83*z^2 + 141*z^3)*z2)/(3*(-1 + z)*(1 + z)) - 
       (32*(7 + 9*z^2)*z3)/((-1 + z)*(1 + z)) + 
       ((-64*(41 + 15*z + 41*z^2))/(9*(1 + z)) - (352*(1 + z^2)*z2)/(1 + z))*
        H[-1, z] + 64*(1 + z)*H[-1, z]^2)*H[0, z] + 
     ((2*(-729 - 361*z - 585*z^2 + 119*z^3))/(9*(-1 + z)*(1 + z)) + 
       (4*(7 - 8*z + 9*z^2)*z2)/(1 + z) + (8*(7 + 36*z + 7*z^2)*H[-1, z])/
        (3*(1 + z)) - (64*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
     ((-16*(5 + 26*z^2))/(9*(-1 + z)*(1 + z)) + (16*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z]^3 + (2*(3 + 5*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
     ((1184*(-1 + z))/3 + 64*(-1 + z)*z2 - (288*(1 + z^2)*z3)/(-1 + z) + 
       (32*(1 + z^2)*z2*H[0, z])/(-1 + z) + 
       (4*(19 - 16*z + 19*z^2)*H[0, z]^2)/(-1 + z) + (16*(1 + z^2)*H[0, z]^3)/
        (-1 + z))*H[1, z] + (32*(1 + z^2)*H[0, z]^2*H[1, z]^2)/(-1 + z) + 
     ((64*(41 + 15*z + 41*z^2))/(9*(1 + z)) + (16*(7 + 5*z^2)*z2)/(1 + z) - 
       128*(1 + z)*H[-1, z] + ((-32*(-1 - 11*z + 9*z^2))/(-1 + z) + 
         (256*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
       (8*(1 + 3*z - z^2 + 5*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
       (192*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
     (16*(5 - 2*z + 5*z^2)*H[0, -1, z]^2)/(-1 + z) + 
     ((-448*(1 + z))/3 - (16*(-3 + 5*z - z^2 + 7*z^3)*z2)/
        ((-1 + z)*(1 + z)) + (32*(41 + 60*z + 41*z^2)*H[-1, z])/(3*(1 + z)) - 
       (256*(1 + z^2)*H[-1, z]^2)/(1 + z) - (8*(19 - 16*z + 19*z^2)*H[0, z])/
        (-1 + z) - (4*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) - 
       (128*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (192*(1 + z^2)*H[0, -1, z])/
        (-1 + z))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     (128*(1 + z) - (32*(-3 + 11*z - 5*z^2 + 13*z^3)*H[0, z])/
        ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
     ((-32*(41 + 60*z + 41*z^2))/(3*(1 + z)) + (512*(1 + z^2)*H[-1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
     ((16*(-5 - 115*z - 53*z^2 + 101*z^3))/(3*(-1 + z)*(1 + z)) - 
       (256*(1 + z^2)*H[-1, z])/(1 + z) - (16*(-1 + 13*z - 3*z^2 + 15*z^3)*
         H[0, z])/((-1 + z)*(1 + z)) + (384*(1 + z^2)*H[1, z])/(-1 + z))*
      H[0, 0, -1, z] + ((-32*(-20 - 21*z - 2*z^2 + 21*z^3))/
        (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*H[-1, z])/(1 + z) - 
       (16*(3 + z^2)*H[0, z])/(-1 + z))*H[0, 0, 1, z] + 
     ((-32*(41 + 60*z + 41*z^2))/(3*(1 + z)) + (512*(1 + z^2)*H[-1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
     (128*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) - 
     (512*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
     (128*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
     (512*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
     (256*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
     (256*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
     (384*z*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
     (128*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
     (256*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
     (128*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
     (512*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))) + 
 CF^2*(NF*TF*((-4*(217 - 544*z + 217*z^2))/(3*(-1 + z)) - 
     (640*(1 + z^2)*z2)/(9*(1 + z)) - (128*(4 + z)*(1 + z^2)*z3)/
      (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*z2*H[-1, z])/(3*(1 + z)) + 
     ((16*(-142 + 8*z + 119*z^2))/(9*(-1 + z)) - (128*(1 + z^2)*z2)/
        (3*(-1 + z)*(1 + z)) - (512*(4 + 3*z + 4*z^2)*H[-1, z])/(9*(1 + z)))*
      H[0, z] + ((32*(-30 - 22*z + z^2 + 33*z^3))/(9*(-1 + z)*(1 + z)) - 
       (64*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
     (16*(-5 + 3*z + z^2 + 9*z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
     ((256*(-1 + z))/3 + (256*(4 - 3*z + 4*z^2)*H[0, z])/(9*(-1 + z)) + 
       (128*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] + 
     (512*(4 + 3*z + 4*z^2)*H[0, -1, z])/(9*(1 + z)) + 
     ((-128*(1 + z))/3 + (256*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
       (128*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[0, 1, z] - 
     (256*(1 + z^2)*H[0, -1, 1, z])/(3*(1 + z)) + 
     (128*(1 + z^2)*H[0, 0, -1, z])/(3*(1 + z)) + 
     (256*(1 + z^2)*H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
     (256*(1 + z^2)*H[0, 1, -1, z])/(3*(1 + z))) + 
   CA*((-3032*(-1 + z))/3 - (16*(217 + 504*z + 19*z^2)*z2)/(9*(1 + z)) - 
     (16*(-67 - 67*z - 7*z^2 + 3*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) - 
     (16*(-187 - 7*z + 104*z^2 + 110*z^3)*z3)/(3*(-1 + z)*(1 + z)) + 
     ((64*(53 + 75*z + 53*z^2)*z2)/(3*(1 + z)) + (1344*(1 + z^2)*z3)/(1 + z))*
      H[-1, z] - (896*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
     ((-4*(925 - 1999*z - 1702*z^2 + 1870*z^3))/(9*(-1 + z)*(1 + z)) - 
       (16*(-85 - 159*z + 113*z^2 + 213*z^3)*z2)/(3*(-1 + z)*(1 + z)) - 
       (32*(-21 + 3*z - 25*z^2 + 9*z^3)*z3)/((-1 + z)*(1 + z)) + 
       ((32*(191 + 114*z + 191*z^2))/(9*(1 + z)) + (1344*(1 + z^2)*z2)/
          (1 + z))*H[-1, z] - 224*(1 + z)*H[-1, z]^2)*H[0, z] + 
     ((-8*(-114 - 203*z - 271*z^2 + 354*z^3))/(9*(-1 + z)*(1 + z)) - 
       (32*(-6 + 6*z - 11*z^2 + 3*z^3)*z2)/((-1 + z)*(1 + z)) - 
       (8*(47 + 156*z + 47*z^2)*H[-1, z])/(3*(1 + z)) + 
       (288*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
     ((-4*(-7 + 105*z - 217*z^2 + 27*z^3))/(9*(-1 + z)*(1 + z)) - 
       (272*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
     (8*(3 + 7*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
     ((-4016*(-1 + z))/3 - 224*(-1 + z)*z2 + (768*(1 + z^2)*z3)/(-1 + z) + 
       ((-32*(145 - 156*z + 145*z^2))/(9*(-1 + z)) + (64*(1 + z^2)*z2)/
          (-1 + z))*H[0, z] - (16*(43 - 24*z + 43*z^2)*H[0, z]^2)/
        (3*(-1 + z)) - (176*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] - 
     (64*(1 + z^2)*H[0, z]^2*H[1, z]^2)/(-1 + z) + 
     ((-32*(191 + 114*z + 191*z^2))/(9*(1 + z)) - 
       (64*(-7 + 4*z - 6*z^2 + 3*z^3)*z2)/((-1 + z)*(1 + z)) + 
       448*(1 + z)*H[-1, z] + ((16*(-17 - 50*z + 55*z^2))/(-1 + z) - 
         (1024*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
       (32*(2 + 3*z - z^2 + 6*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
       (512*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] - 
     (64*(4 - z + 4*z^2)*H[0, -1, z]^2)/(-1 + z) + 
     ((1648*(1 + z))/3 + (64*(4 + z + 4*z^2)*z2)/(1 + z) - 
       (32*(127 + 192*z + 127*z^2)*H[-1, z])/(3*(1 + z)) + 
       (896*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
       ((64*(13 - 12*z + 19*z^2))/(3*(-1 + z)) - (64*(1 + z^2)*H[-1, z])/
          (1 + z))*H[0, z] + (64*(1 + 2*z^2)*H[0, z]^2)/(-1 + z) + 
       (256*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + (512*(1 + z^2)*H[0, -1, z])/
        (-1 + z))*H[0, 1, z] - (128*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     (-448*(1 + z) + (128*(-4 + 11*z - 5*z^2 + 12*z^3)*H[0, z])/
        ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
     ((32*(127 + 192*z + 127*z^2))/(3*(1 + z)) - (1792*(1 + z^2)*H[-1, z])/
        (1 + z) - (64*(9 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
      H[0, -1, 1, z] + ((-16*(-55 - 293*z - 79*z^2 + 283*z^3))/
        (3*(-1 + z)*(1 + z)) + (896*(1 + z^2)*H[-1, z])/(1 + z) + 
       (32*(-5 + 29*z - 13*z^2 + 33*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (1024*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + 
     ((16*(-107 - 129*z + z^2 + 147*z^3))/(3*(-1 + z)*(1 + z)) - 
       (896*(1 + z^2)*H[-1, z])/(1 + z) - (32*(-1 - 3*z + 7*z^2 + 5*z^3)*
         H[0, z])/((-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
     ((32*(127 + 192*z + 127*z^2))/(3*(1 + z)) - (1792*(1 + z^2)*H[-1, z])/
        (1 + z) - (64*(9 + 7*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
      H[0, 1, -1, z] - (256*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) + 
     (1792*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
     (384*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
     (1792*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
     (896*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
     (896*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
     (64*(-5 + 26*z - 8*z^2 + 23*z^3)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
     (64*(-6 + z - 3*z^2 + 4*z^3)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (896*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) + 
     (256*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
     (1792*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))));


==> anc/PNS2s.m <==
PNS2s = 2*dabcdabc*NF*(400/3 - (400*z)/3 - (134*z2)/3 - (82*z*z2)/3 + 6*z2^2 + 
  10*z*z2^2 + 16*z3 + (80*z^2*z3)/3 + (4 - 16/(3*z) + 4*z - (16*z^2)/3)*
   H[-1, z]^2*H[0, z] + (-2/3 - (16*z^2)/9)*H[0, z]^3 + H[0, z]^4/3 + 
  (182/3 - (182*z)/3 - 4*z2 - (16*z2)/(3*z) + 4*z*z2 + (16*z^2*z2)/3)*
   H[1, z] + (52/3 + (52*z)/3 + 8*z2 - 8*z*z2)*H[0, -1, z] + 
  (-8 + 8*z)*H[0, -1, z]^2 + (82/3 + (82*z)/3 - 8*z2 - 8*z*z2)*H[0, 1, z] + 
  H[0, z]^2*(38/3 + (29*z)/3 - 10*z2 - 6*z*z2 + (-3 + 3*z)*H[1, z] + 
    (-4 + 4*z)*H[0, -1, z] + (-2 - 2*z)*H[0, 1, z]) + 
  H[-1, z]*(-12*z2 - (16*z2)/z - 12*z*z2 - 16*z^2*z2 + 
    (-52/3 - (52*z)/3)*H[0, z] + (2 + 16/(3*z) + 2*z + (16*z^2)/3)*
     H[0, z]^2 + (-8 + 32/(3*z) - 8*z + (32*z^2)/3)*H[0, -1, z] + 
    (16 + 32/(3*z) + 16*z + (32*z^2)/3)*H[0, 1, z]) + 
  (8 - 32/(3*z) + 8*z - (32*z^2)/3)*H[0, -1, -1, z] + 
  (-16 - 32/(3*z) - 16*z - (32*z^2)/3)*H[0, -1, 1, z] + 
  (-4 + 32/(3*z) + 28*z - (32*z^2)/3)*H[0, 0, -1, z] + 
  (-4 - 12*z - (32*z^2)/3)*H[0, 0, 1, z] + 
  H[0, z]*(200/3 + 6*z + 2*z2 + 18*z*z2 + (64*z^2*z2)/3 - 16*z3 + 
    (-32/(3*z) - 16*z)*H[0, -1, z] + (6 - 6*z)*H[0, 1, z] + 
    (16 - 16*z)*H[0, -1, -1, z] + (8 - 8*z)*H[0, 0, -1, z] + 
    (8 + 8*z)*H[0, 0, 1, z]) + (-16 - 32/(3*z) - 16*z - (32*z^2)/3)*
   H[0, 1, -1, z])


==> anc/PNS2trpol.m <==
PNS2trpol = ((CF^3*(-416/3 + (416*z)/3 - (64*z2)/3 + (256*z*z2)/3 + (32*z^2*z2)/3 + 
   (832*z2^2)/5 - (288*z2^2)/(5*(-1 + z)) - (224*z2^2)/(1 + z) - 288*z3 - 
   288*z*z3 + (160*z^2*z3)/3 + (288*z3)/(1 + z) + 
   (29 + 36*z2 + (576*z2^2)/5 + 136*z3 - 64*z2*z3 - 480*z5)*Delta[1 - z] + 
   (64/3 + 16/(3*(-1 + z)) - 16/(1 + z))*H[0, z]^4 + 
   H[0, z]^3*(-48 - (32*z^2)/9 + 48/(1 + z) + (128/3 + 128/(3*(-1 + z)))*
      H[1, z]) + (384 + 384/(-1 + z))*H[0, -1, z]^2 + 
   (-64/3 - (64*z)/3 + 384*z2 - (384*z2)/(1 + z))*H[0, 1, z] + 
   (128 + 128/(-1 + z))*H[0, 1, z]^2 + 
   H[0, -1, z]*(-64/3 - 32/(3*z) - (64*z)/3 - (32*z^2)/3 - 896*z2 - 
     (384*z2)/(-1 + z) + (512*z2)/(1 + z) + (-512 - 512/(-1 + z))*
      H[0, 1, z]) + H[0, z]^2*(-188/3 - 52/(-1 + z) - (224*z)/3 - 
     (16*z^2)/3 - 448*z2 + (448*z2)/(1 + z) + (192 + 192/(-1 + z))*H[1, z] + 
     (64 + 192/(-1 + z) + 128/(1 + z))*H[0, -1, z] + 
     (-192 - 192/(-1 + z))*H[0, 1, z]) + 
   H[-1, z]^2*(-1536*z2 + (1536*z2)/(1 + z) + 
     (-288 - 32/(3*z) - 288*z - (32*z^2)/3)*H[0, z] + 
     (640 - 640/(1 + z))*H[0, z]^2 + (1536 - 1536/(1 + z))*H[0, 1, z]) + 
   (-576 - 64/(3*z) - 576*z - (64*z^2)/3)*H[0, -1, -1, z] + 
   (960 - 64/(3*z) + 576*z - (64*z^2)/3 - 384/(1 + z))*H[0, -1, 1, z] + 
   (-192 + 64/(3*z) - 1152*z - (64*z^2)/3 + 192/(1 + z))*H[0, 0, -1, z] + 
   H[1, z]*(-32/3 + (32*z)/3 + 288*z2 - (32*z2)/(3*z) - 288*z*z2 + 
     (32*z^2*z2)/3 - 768*z3 - (768*z3)/(-1 + z) + (1024 + 1024/(-1 + z))*
      H[0, 0, -1, z]) + (192 + 576*z - (64*z^2)/3 - 192/(1 + z))*
    H[0, 0, 1, z] + (960 - 64/(3*z) + 576*z - (64*z^2)/3 - 384/(1 + z))*
    H[0, 1, -1, z] + H[-1, z]*(672*z2 - (32*z2)/z + 288*z*z2 - 32*z^2*z2 - 
     (384*z2)/(1 + z) + 2304*z3 - (2304*z3)/(1 + z) + 
     (96 + 32/(3*z) + (32*z^2)/3 - 96/(1 + z))*H[0, z]^2 + 
     (-704/3 + 704/(3*(1 + z)))*H[0, z]^3 + 
     (576 + 64/(3*z) + 576*z + (64*z^2)/3)*H[0, -1, z] + 
     (-960 + 64/(3*z) - 576*z + (64*z^2)/3 + 384/(1 + z))*H[0, 1, z] + 
     H[0, z]*(64/3 + 32/(3*z) + (64*z)/3 + (32*z^2)/3 + 2560*z2 - 
       (2560*z2)/(1 + z) + (-2048 + 2048/(1 + z))*H[0, -1, z] + 
       (-256 + 256/(1 + z))*H[0, 1, z]) + (-3072 + 3072/(1 + z))*
      H[0, -1, 1, z] + (1536 - 1536/(1 + z))*H[0, 0, -1, z] + 
     (-1536 + 1536/(1 + z))*H[0, 0, 1, z] + (-3072 + 3072/(1 + z))*
      H[0, 1, -1, z]) + H[0, z]*(-220/3 + 12/(-1 + z) + (352*z)/3 + 
     96/(1 + z) + (96*z2)/(-1 + z) - 576*z*z2 + (128*z^2*z2)/3 + 
     (96*z2)/(1 + z) - 896*z3 - (64*z3)/(-1 + z) + (832*z3)/(1 + z) + 
     (-64/(3*z) + 576*z)*H[0, -1, z] + (-192 - 192/(-1 + z))*H[0, 1, z] + 
     H[1, z]*(64 - 64*z + (-512 - 512/(-1 + z))*H[0, -1, z] + 
       (-256 - 256/(-1 + z))*H[0, 1, z]) + 
     (1280 - 768/(-1 + z) - 2048/(1 + z))*H[0, -1, -1, z] + 
     (768 + 512/(-1 + z) - 256/(1 + z))*H[0, -1, 1, z] + 
     (896 - 640/(-1 + z) - 1536/(1 + z))*H[0, 0, -1, z] + 
     (384 + 256/(-1 + z) - 128/(1 + z))*H[0, 0, 1, z] + 
     (768 + 512/(-1 + z) - 256/(1 + z))*H[0, 1, -1, z] + 
     (256 + 256/(-1 + z))*H[0, 1, 1, z]) + (3072 - 3072/(1 + z))*
    H[0, -1, -1, 1, z] + (512 + 512/(-1 + z))*H[0, -1, 0, 1, z] + 
   (3072 - 3072/(1 + z))*H[0, -1, 1, -1, z] + (-1536 + 1536/(1 + z))*
    H[0, 0, -1, -1, z] + (1536 - 1536/(1 + z))*H[0, 0, -1, 1, z] + 
   (-1664 + 768/(-1 + z) + 2432/(1 + z))*H[0, 0, 0, -1, z] + 
   (384 - 384/(1 + z))*H[0, 0, 0, 1, z] + (1536 - 1536/(1 + z))*
    H[0, 0, 1, -1, z] + (-256 - 256/(-1 + z))*H[0, 0, 1, 1, z] + 
   (3072 - 3072/(1 + z))*H[0, 1, -1, -1, z]) + 
 CF*(NF^2*TF^2*(320/27 + 128/(27*(-1 + z)) - (64*z)/9 + 
     (-136/9 + (640*z2)/27 - (128*z3)/9)*Delta[1 - z] + 
     (-640/27 - 640/(27*(-1 + z)))*H[0, z] + (-64/9 - 64/(9*(-1 + z)))*
      H[0, z]^2) + CA*NF*TF*(2960/27 + 3344/(27*(-1 + z)) + (128*z)/9 - 
     (1280*z2)/9 - (640*z2)/(9*(-1 + z)) + (640*z2)/(9*(1 + z)) + 256*z3 + 
     (192*z3)/(-1 + z) - (64*z3)/(1 + z) + 
     (80 - (5344*z2)/27 + (16*z2^2)/5 + (800*z3)/9)*Delta[1 - z] + 
     (128/9 + 64/(9*(-1 + z)) - 64/(9*(1 + z)))*H[0, z]^3 + 
     (-16 + 16*z)*H[1, z] + H[0, z]^2*(992/9 + 224/(3*(-1 + z)) - 
       320/(9*(1 + z)) + (-32 - 32/(-1 + z))*H[1, z]) + 
     (1280/9 - 1280/(9*(1 + z)))*H[0, -1, z] + 
     H[0, z]*(5344/27 + 5344/(27*(-1 + z)) - (16*z)/3 - (64*z2)/3 - 
       (128*z2)/(3*(-1 + z)) - (64*z2)/(3*(1 + z)) + (64 + 64/(-1 + z))*
        H[0, 1, z]) + H[-1, z]*((-256*z2)/3 + (256*z2)/(3*(1 + z)) + 
       (-1280/9 + 1280/(9*(1 + z)))*H[0, z] + (-64/3 + 64/(3*(1 + z)))*
        H[0, z]^2 + (256/3 - 256/(3*(1 + z)))*H[0, 1, z]) + 
     (-256/3 + 256/(3*(1 + z)))*H[0, -1, 1, z] + (128/3 - 128/(3*(1 + z)))*
      H[0, 0, -1, z] + (-256/3 - 128/(3*(-1 + z)) + 128/(3*(1 + z)))*
      H[0, 0, 1, z] + (-256/3 + 256/(3*(1 + z)))*H[0, 1, -1, z]) + 
   CA^2*(-432 - 980/(3*(-1 + z)) + (316*z)/3 + (4288*z2)/9 + 
     (2144*z2)/(9*(-1 + z)) - (16*z^2*z2)/3 - (2144*z2)/(9*(1 + z)) - 
     (1088*z2^2)/5 - (768*z2^2)/(5*(-1 + z)) + (64*z2^2)/(1 + z) - 208*z3 - 
     (32*z3)/(-1 + z) - 144*z*z3 + (176*z3)/(1 + z) + 
     (-1657/18 + (8992*z2)/27 - 4*z2^2 - (3104*z3)/9 + 80*z5)*Delta[1 - z] + 
     (16/3 + 8/(3*(-1 + z)) - 8/(3*(1 + z)))*H[0, z]^4 + 
     H[0, z]^3*(-496/9 - 248/(9*(-1 + z)) + 248/(9*(1 + z)) + 
       (32 + 32/(-1 + z))*H[1, z]) + (128 + 128/(-1 + z))*H[0, -1, z]^2 + 
     (64*z2 - (64*z2)/(-1 + z) - (128*z2)/(1 + z))*H[0, 1, z] + 
     (128 + 128/(-1 + z))*H[0, 1, z]^2 + H[0, -1, z]*
      (-4288/9 + 16/(3*z) + (16*z^2)/3 + 4288/(9*(1 + z)) - 192*z2 + 
       (192*z2)/(1 + z) + (-384 - 384/(-1 + z))*H[0, 1, z]) + 
     H[0, z]^2*(-292 - 1556/(9*(-1 + z)) + (8*z^2)/3 + 1072/(9*(1 + z)) - 
       96*z2 + (96*z2)/(1 + z) + (88 + 88/(-1 + z))*H[1, z] + 
       (64 + 64/(-1 + z))*H[1, z]^2 + (32/(-1 + z) + 32/(1 + z))*
        H[0, -1, z] + (-32 - 32/(-1 + z))*H[0, 1, z]) + 
     H[-1, z]^2*(-512*z2 + (512*z2)/(1 + z) + (-144 - 144*z)*H[0, z] + 
       (128 - 128/(1 + z))*H[0, z]^2 + (512 - 512/(1 + z))*H[0, 1, z]) + 
     (-288 - 288*z)*H[0, -1, -1, z] + (1568/3 + 288*z - 704/(3*(1 + z)))*
      H[0, -1, 1, z] + (-928/3 - 192/(-1 + z) - 576*z + 352/(3*(1 + z)))*
      H[0, 0, -1, z] + H[1, z]*(-16 + 16*z + 144*z2 - 144*z*z2 - 576*z3 - 
       (576*z3)/(-1 + z) + (768 + 768/(-1 + z))*H[0, 0, -1, z]) + 
     (704/3 + 352/(3*(-1 + z)) + 288*z - 352/(3*(1 + z)))*H[0, 0, 1, z] + 
     (1568/3 + 288*z - 704/(3*(1 + z)))*H[0, 1, -1, z] + 
     H[-1, z]*((1136*z2)/3 + 144*z*z2 - (704*z2)/(3*(1 + z)) + 768*z3 - 
       (768*z3)/(1 + z) + (176/3 - 176/(3*(1 + z)))*H[0, z]^2 + 
       (-32 + 32/(1 + z))*H[0, z]^3 + (288 + 288*z)*H[0, -1, z] + 
       H[0, z]*(4288/9 - 16/(3*z) - (16*z^2)/3 - 4288/(9*(1 + z)) + 704*z2 - 
         (704*z2)/(1 + z) + (-512 + 512/(1 + z))*H[0, -1, z]) + 
       (-1568/3 - 288*z + 704/(3*(1 + z)))*H[0, 1, z] + 
       (-1024 + 1024/(1 + z))*H[0, -1, 1, z] + (512 - 512/(1 + z))*
        H[0, 0, -1, z] + (-512 + 512/(1 + z))*H[0, 0, 1, z] + 
       (-1024 + 1024/(1 + z))*H[0, 1, -1, z]) + 
     H[0, z]*(-9496/27 - 8344/(27*(-1 + z)) + 80*z + 48/(1 + z) + 
       (464*z2)/3 + (496*z2)/(3*(-1 + z)) - 288*z*z2 + (32*z2)/(3*(1 + z)) - 
       512*z3 - (256*z3)/(-1 + z) + (256*z3)/(1 + z) + 
       (96 + 96/(-1 + z) + 288*z)*H[0, -1, z] + (-176 - 176/(-1 + z))*
        H[0, 1, z] + H[1, z]*(64*z2 + (64*z2)/(-1 + z) + 
         (-384 - 384/(-1 + z))*H[0, -1, z] + (-256 - 256/(-1 + z))*
          H[0, 1, z]) + (256 - 256/(-1 + z) - 512/(1 + z))*H[0, -1, -1, z] + 
       (384 + 384/(-1 + z))*H[0, -1, 1, z] + 
       (64 - 192/(-1 + z) - 256/(1 + z))*H[0, 0, -1, z] + 
       (-64 - 64/(-1 + z))*H[0, 0, 1, z] + (384 + 384/(-1 + z))*
        H[0, 1, -1, z] + (256 + 256/(-1 + z))*H[0, 1, 1, z]) + 
     (1024 - 1024/(1 + z))*H[0, -1, -1, 1, z] + (256 + 256/(-1 + z))*
      H[0, -1, 0, 1, z] + (1024 - 1024/(1 + z))*H[0, -1, 1, -1, z] + 
     (-512 + 512/(1 + z))*H[0, 0, -1, -1, z] + (512 - 512/(1 + z))*
      H[0, 0, -1, 1, z] + (384/(-1 + z) + 384/(1 + z))*H[0, 0, 0, -1, z] + 
     (256 + 128/(-1 + z) - 128/(1 + z))*H[0, 0, 0, 1, z] + 
     (512 - 512/(1 + z))*H[0, 0, 1, -1, z] + (-256 - 256/(-1 + z))*
      H[0, 0, 1, 1, z] + (1024 - 1024/(1 + z))*H[0, 1, -1, -1, z])) + 
 CF^2*(NF*TF*(872/9 + 440/(3*(-1 + z)) + (448*z)/9 + (1280*z2)/9 - 
     (1280*z2)/(9*(1 + z)) - (1024*z3)/3 - (640*z3)/(3*(-1 + z)) + 
     (128*z3)/(1 + z) + (-92 + (80*z2)/3 + (928*z2^2)/15 - (544*z3)/3)*
      Delta[1 - z] + (-64/9 + 64/(9*(-1 + z)) + 128/(9*(1 + z)))*H[0, z]^3 + 
     (64/3 - (64*z)/3)*H[1, z] + H[0, z]^2*(-928/9 - 32/(-1 + z) + 
       640/(9*(1 + z)) + (256/3 + 256/(3*(-1 + z)))*H[1, z]) + 
     (-2560/9 + 2560/(9*(1 + z)))*H[0, -1, z] + 
     H[0, z]*(-80/3 - 80/(3*(-1 + z)) + (64*z)/3 - (256*z2)/3 - 
       (128*z2)/(3*(-1 + z)) + (128*z2)/(3*(1 + z)) + 
       (1280/9 + 1280/(9*(-1 + z)))*H[1, z] + (-256/3 - 256/(3*(-1 + z)))*
        H[0, 1, z]) + H[-1, z]*((512*z2)/3 - (512*z2)/(3*(1 + z)) + 
       (2560/9 - 2560/(9*(1 + z)))*H[0, z] + (128/3 - 128/(3*(1 + z)))*
        H[0, z]^2 + (-512/3 + 512/(3*(1 + z)))*H[0, 1, z]) + 
     (512/3 - 512/(3*(1 + z)))*H[0, -1, 1, z] + (-256/3 + 256/(3*(1 + z)))*
      H[0, 0, -1, z] + (512/3 + 256/(3*(-1 + z)) - 256/(3*(1 + z)))*
      H[0, 0, 1, z] + (512/3 - 512/(3*(1 + z)))*H[0, 1, -1, z]) + 
   CA*(3488/9 - (3488*z)/9 - (4192*z2)/9 - (128*z*z2)/3 + (16*z^2*z2)/3 + 
     (4288*z2)/(9*(1 + z)) + (1184*z2^2)/5 + (1104*z2^2)/(5*(-1 + z)) - 
     (16*z2^2)/(1 + z) + (1328*z3)/3 - (160*z3)/(3*(-1 + z)) + 432*z*z3 - 
     (80*z^2*z3)/3 - (496*z3)/(1 + z) + 
     (151/2 - (820*z2)/3 - (1976*z2^2)/15 + (1688*z3)/3 + 32*z2*z3 + 240*z5)*
      Delta[1 - z] + (-80/3 - 40/(3*(-1 + z)) + 40/(3*(1 + z)))*H[0, z]^4 + 
     H[0, z]^3*(896/9 + 184/(9*(-1 + z)) + (16*z^2)/9 - 712/(9*(1 + z)) + 
       (-352/3 - 352/(3*(-1 + z)))*H[1, z]) + (-448 - 448/(-1 + z))*
      H[0, -1, z]^2 + (32/3 + (32*z)/3 - 448*z2 + (448*z2)/(1 + z))*
      H[0, 1, z] + (-256 - 256/(-1 + z))*H[0, 1, z]^2 + 
     H[0, z]^2*(3128/9 + 104/(-1 + z) + (112*z)/3 - (8*z^2)/3 - 
       2144/(9*(1 + z)) + 544*z2 + (128*z2)/(-1 + z) - (416*z2)/(1 + z) + 
       (-992/3 - 992/(3*(-1 + z)))*H[1, z] + (-128 - 128/(-1 + z))*
        H[1, z]^2 + (-32 - 160/(-1 + z) - 128/(1 + z))*H[0, -1, z] + 
       (192 + 192/(-1 + z))*H[0, 1, z]) + H[0, -1, z]*
      (8672/9 - 16/(3*z) + (32*z)/3 - (16*z^2)/3 - 8576/(9*(1 + z)) + 
       832*z2 + (192*z2)/(-1 + z) - (640*z2)/(1 + z) + 
       (1024 + 1024/(-1 + z))*H[0, 1, z]) + 
     H[-1, z]^2*(1792*z2 - (1792*z2)/(1 + z) + 
       (432 + 16/(3*z) + 432*z + (16*z^2)/3)*H[0, z] + 
       (-576 + 576/(1 + z))*H[0, z]^2 + (-1792 + 1792/(1 + z))*H[0, 1, z]) + 
     (864 + 32/(3*z) + 864*z + (32*z^2)/3)*H[0, -1, -1, z] + 
     (-4576/3 + 32/(3*z) - 864*z + (32*z^2)/3 + 1984/(3*(1 + z)))*
      H[0, -1, 1, z] + (2144/3 + 384/(-1 + z) - 32/(3*z) + 1728*z + 
       (32*z^2)/3 - 992/(3*(1 + z)))*H[0, 0, -1, z] + 
     H[1, z]*(200/3 - (200*z)/3 - 432*z2 + (16*z2)/(3*z) + 432*z*z2 - 
       (16*z^2*z2)/3 + 1536*z3 + (1536*z3)/(-1 + z) + (-2048 - 2048/(-1 + z))*
        H[0, 0, -1, z]) + (-1696/3 - 704/(3*(-1 + z)) - 864*z + (32*z^2)/3 + 
       992/(3*(1 + z)))*H[0, 0, 1, z] + (-4576/3 + 32/(3*z) - 864*z + 
       (32*z^2)/3 + 1984/(3*(1 + z)))*H[0, 1, -1, z] + 
     H[-1, z]*((-3280*z2)/3 + (16*z2)/z - 432*z*z2 + 16*z^2*z2 + 
       (1984*z2)/(3*(1 + z)) - 2688*z3 + (2688*z3)/(1 + z) + 
       (-496/3 - 16/(3*z) - (16*z^2)/3 + 496/(3*(1 + z)))*H[0, z]^2 + 
       (544/3 - 544/(3*(1 + z)))*H[0, z]^3 + 
       (-864 - 32/(3*z) - 864*z - (32*z^2)/3)*H[0, -1, z] + 
       (4576/3 - 32/(3*z) + 864*z - (32*z^2)/3 - 1984/(3*(1 + z)))*
        H[0, 1, z] + H[0, z]*(-8672/9 + 16/(3*z) - (32*z)/3 + (16*z^2)/3 + 
         8576/(9*(1 + z)) - 2688*z2 + (2688*z2)/(1 + z) + 
         (2048 - 2048/(1 + z))*H[0, -1, z] + (128 - 128/(1 + z))*
          H[0, 1, z]) + (3584 - 3584/(1 + z))*H[0, -1, 1, z] + 
       (-1792 + 1792/(1 + z))*H[0, 0, -1, z] + (1792 - 1792/(1 + z))*
        H[0, 0, 1, z] + (3584 - 3584/(1 + z))*H[0, 1, -1, z]) + 
     H[0, z]*(988/3 + 604/(3*(-1 + z)) - 248*z - 144/(1 + z) - (448*z2)/3 - 
       (656*z2)/(3*(-1 + z)) + 864*z*z2 - (64*z^2*z2)/3 - 
       (208*z2)/(3*(1 + z)) + 1472*z3 + (544*z3)/(-1 + z) - 
       (928*z3)/(1 + z) + (-192 - 192/(-1 + z) + 32/(3*z) - 864*z)*
        H[0, -1, z] + (1280/3 + 1280/(3*(-1 + z)))*H[0, 1, z] + 
       H[1, z]*(-4576/9 - 4288/(9*(-1 + z)) + 32*z + 128*z2 + 
         (128*z2)/(-1 + z) + (1024 + 1024/(-1 + z))*H[0, -1, z] + 
         (512 + 512/(-1 + z))*H[0, 1, z]) + 
       (-1152 + 896/(-1 + z) + 2048/(1 + z))*H[0, -1, -1, z] + 
       (-1152 - 1024/(-1 + z) + 128/(1 + z))*H[0, -1, 1, z] + 
       (-576 + 704/(-1 + z) + 1280/(1 + z))*H[0, 0, -1, z] + 
       (-192 - 128/(-1 + z) + 64/(1 + z))*H[0, 0, 1, z] + 
       (-1152 - 1024/(-1 + z) + 128/(1 + z))*H[0, 1, -1, z] + 
       (-512 - 512/(-1 + z))*H[0, 1, 1, z]) + (-3584 + 3584/(1 + z))*
      H[0, -1, -1, 1, z] + (-768 - 768/(-1 + z))*H[0, -1, 0, 1, z] + 
     (-3584 + 3584/(1 + z))*H[0, -1, 1, -1, z] + (1792 - 1792/(1 + z))*
      H[0, 0, -1, -1, z] + (-1792 + 1792/(1 + z))*H[0, 0, -1, 1, z] + 
     (832 - 1152/(-1 + z) - 1984/(1 + z))*H[0, 0, 0, -1, z] + 
     (-576 - 128/(-1 + z) + 448/(1 + z))*H[0, 0, 0, 1, z] + 
     (-1792 + 1792/(1 + z))*H[0, 0, 1, -1, z] + (512 + 512/(-1 + z))*
      H[0, 0, 1, 1, z] + (-3584 + 3584/(1 + z))*H[0, 1, -1, -1, z]))));


==> anc/PNS2trunp.m <==
PNS2trunp = (CF^3*(-64*z2 - 32*z*z2 - (1408*z2^2)/5 - (288*z2^2)/(5*(-1 + z)) + 
   (224*z2^2)/(1 + z) + 288*z3 + 480*z*z3 - 32*z^2*z3 - (288*z3)/(1 + z) + 
   (29 + 36*z2 + (576*z2^2)/5 + 136*z3 - 64*z2*z3 - 480*z5)*Delta[1 - z] + 
   (-32/3 + 16/(3*(-1 + z)) + 16/(1 + z))*H[0, z]^4 + 
   H[0, z]^3*(48 - 32*z - 48/(1 + z) + (128/3 + 128/(3*(-1 + z)))*H[1, z]) + 
   (384 + 384/(-1 + z))*H[0, -1, z]^2 + 
   (64 + 64*z - 384*z2 + (384*z2)/(1 + z))*H[0, 1, z] + 
   (128 + 128/(-1 + z))*H[0, 1, z]^2 + 
   H[0, -1, z]*(-32 - 32*z + 128*z2 - (384*z2)/(-1 + z) - (512*z2)/(1 + z) + 
     (-512 - 512/(-1 + z))*H[0, 1, z]) + 
   H[0, z]^2*(-52 - 52/(-1 + z) + 16*z + 448*z2 - (448*z2)/(1 + z) + 
     (192 + 192/(-1 + z))*H[1, z] + (320 + 192/(-1 + z) - 128/(1 + z))*
      H[0, -1, z] + (-192 - 192/(-1 + z))*H[0, 1, z]) + 
   H[-1, z]^2*(1536*z2 - (1536*z2)/(1 + z) + (-96 - 32/z - 96*z - 32*z^2)*
      H[0, z] + (-640 + 640/(1 + z))*H[0, z]^2 + (-1536 + 1536/(1 + z))*
      H[0, 1, z]) + (-192 - 64/z - 192*z - 64*z^2)*H[0, -1, -1, z] + 
   (-576 + 64/z - 192*z + 64*z^2 + 384/(1 + z))*H[0, -1, 1, z] + 
   (384 - 192*z - 128*z^2 - 192/(1 + z))*H[0, 0, -1, z] + 
   H[1, z]*(-256 + 256*z - 96*z2 + (32*z2)/z + 96*z*z2 - 32*z^2*z2 - 768*z3 - 
     (768*z3)/(-1 + z) + (1024 + 1024/(-1 + z))*H[0, 0, -1, z]) + 
   (-192 - 192*z + 64*z^2 + 192/(1 + z))*H[0, 0, 1, z] + 
   (-576 + 64/z - 192*z + 64*z^2 + 384/(1 + z))*H[0, 1, -1, z] + 
   H[-1, z]*(-672*z2 + (32*z2)/z - 288*z*z2 + 32*z^2*z2 + (384*z2)/(1 + z) - 
     2304*z3 + (2304*z3)/(1 + z) + (96*z + 96/(1 + z))*H[0, z]^2 + 
     (704/3 - 704/(3*(1 + z)))*H[0, z]^3 + (192 + 64/z + 192*z + 64*z^2)*
      H[0, -1, z] + (576 - 64/z + 192*z - 64*z^2 - 384/(1 + z))*H[0, 1, z] + 
     H[0, z]*(32 + 32*z - 2560*z2 + (2560*z2)/(1 + z) + 
       (2048 - 2048/(1 + z))*H[0, -1, z] + (256 - 256/(1 + z))*H[0, 1, z]) + 
     (3072 - 3072/(1 + z))*H[0, -1, 1, z] + (-1536 + 1536/(1 + z))*
      H[0, 0, -1, z] + (1536 - 1536/(1 + z))*H[0, 0, 1, z] + 
     (3072 - 3072/(1 + z))*H[0, 1, -1, z]) + 
   H[0, z]*(108 + 12/(-1 + z) + 256*z - 96/(1 + z) + 192*z2 + 
     (96*z2)/(-1 + z) + 384*z*z2 - 64*z^2*z2 - (96*z2)/(1 + z) + 768*z3 - 
     (64*z3)/(-1 + z) - (832*z3)/(1 + z) + (-192 + 64*z^2)*H[0, -1, z] + 
     (-192 - 192/(-1 + z))*H[0, 1, z] + 
     H[1, z]*((-512 - 512/(-1 + z))*H[0, -1, z] + (-256 - 256/(-1 + z))*
        H[0, 1, z]) + (-2816 - 768/(-1 + z) + 2048/(1 + z))*H[0, -1, -1, z] + 
     (256 + 512/(-1 + z) + 256/(1 + z))*H[0, -1, 1, z] + 
     (-2176 - 640/(-1 + z) + 1536/(1 + z))*H[0, 0, -1, z] + 
     (128 + 256/(-1 + z) + 128/(1 + z))*H[0, 0, 1, z] + 
     (256 + 512/(-1 + z) + 256/(1 + z))*H[0, 1, -1, z] + 
     (256 + 256/(-1 + z))*H[0, 1, 1, z]) + (-3072 + 3072/(1 + z))*
    H[0, -1, -1, 1, z] + (512 + 512/(-1 + z))*H[0, -1, 0, 1, z] + 
   (-3072 + 3072/(1 + z))*H[0, -1, 1, -1, z] + (1536 - 1536/(1 + z))*
    H[0, 0, -1, -1, z] + (-1536 + 1536/(1 + z))*H[0, 0, -1, 1, z] + 
   (3200 + 768/(-1 + z) - 2432/(1 + z))*H[0, 0, 0, -1, z] + 
   (-384 + 384/(1 + z))*H[0, 0, 0, 1, z] + (-1536 + 1536/(1 + z))*
    H[0, 0, 1, -1, z] + (-256 - 256/(-1 + z))*H[0, 0, 1, 1, z] + 
   (-3072 + 3072/(1 + z))*H[0, 1, -1, -1, z]) + 
 CF^2*(NF*TF*(440/3 + 440/(3*(-1 + z)) - (1280*z2)/9 + 
     (1280*z2)/(9*(1 + z)) - (256*z3)/3 - (640*z3)/(3*(-1 + z)) - 
     (128*z3)/(1 + z) + (-92 + (80*z2)/3 + (928*z2^2)/15 - (544*z3)/3)*
      Delta[1 - z] + (64/3 + 64/(9*(-1 + z)) - 128/(9*(1 + z)))*H[0, z]^3 + 
     (-64/3 + (64*z)/3)*H[1, z] + H[0, z]^2*(352/9 - 32/(-1 + z) - 
       640/(9*(1 + z)) + (256/3 + 256/(3*(-1 + z)))*H[1, z]) + 
     (2560/9 - 2560/(9*(1 + z)))*H[0, -1, z] + 
     H[0, z]*(-80/3 - 80/(3*(-1 + z)) + (64*z)/3 - (128*z2)/(3*(-1 + z)) - 
       (128*z2)/(3*(1 + z)) + (1280/9 + 1280/(9*(-1 + z)))*H[1, z] + 
       (-256/3 - 256/(3*(-1 + z)))*H[0, 1, z]) + 
     H[-1, z]*((-512*z2)/3 + (512*z2)/(3*(1 + z)) + 
       (-2560/9 + 2560/(9*(1 + z)))*H[0, z] + (-128/3 + 128/(3*(1 + z)))*
        H[0, z]^2 + (512/3 - 512/(3*(1 + z)))*H[0, 1, z]) + 
     (-512/3 + 512/(3*(1 + z)))*H[0, -1, 1, z] + (256/3 - 256/(3*(1 + z)))*
      H[0, 0, -1, z] + (256/(3*(-1 + z)) + 256/(3*(1 + z)))*H[0, 0, 1, z] + 
     (-512/3 + 512/(3*(1 + z)))*H[0, 1, -1, z]) + 
   CA*((5152*z2)/9 + 48*z*z2 - (4288*z2)/(9*(1 + z)) + (1024*z2^2)/5 + 
     (1104*z2^2)/(5*(-1 + z)) + (16*z2^2)/(1 + z) - (1648*z3)/3 - 
     (160*z3)/(3*(-1 + z)) - 240*z*z3 + 48*z^2*z3 + (496*z3)/(1 + z) + 
     (151/2 - (820*z2)/3 - (1976*z2^2)/15 + (1688*z3)/3 + 32*z2*z3 + 240*z5)*
      Delta[1 - z] + (-40/(3*(-1 + z)) - 40/(3*(1 + z)))*H[0, z]^4 + 
     H[0, z]^3*(-176/3 + 184/(9*(-1 + z)) + 16*z + 712/(9*(1 + z)) + 
       (-352/3 - 352/(3*(-1 + z)))*H[1, z]) + (-448 - 448/(-1 + z))*
      H[0, -1, z]^2 + (-96 - 96*z + 448*z2 - (448*z2)/(1 + z))*H[0, 1, z] + 
     (-256 - 256/(-1 + z))*H[0, 1, z]^2 + 
     H[0, z]^2*(-1208/9 + 104/(-1 + z) - 24*z + 2144/(9*(1 + z)) - 288*z2 + 
       (128*z2)/(-1 + z) + (416*z2)/(1 + z) + (-992/3 - 992/(3*(-1 + z)))*
        H[1, z] + (-128 - 128/(-1 + z))*H[1, z]^2 + 
       (-288 - 160/(-1 + z) + 128/(1 + z))*H[0, -1, z] + 
       (192 + 192/(-1 + z))*H[0, 1, z]) + H[0, -1, z]*
      (-8144/9 + 48*z + 8576/(9*(1 + z)) - 448*z2 + (192*z2)/(-1 + z) + 
       (640*z2)/(1 + z) + (1024 + 1024/(-1 + z))*H[0, 1, z]) + 
     H[-1, z]^2*(-1792*z2 + (1792*z2)/(1 + z) + (48 + 48/z + 48*z + 48*z^2)*
        H[0, z] + (576 - 576/(1 + z))*H[0, z]^2 + (1792 - 1792/(1 + z))*
        H[0, 1, z]) + (96 + 96/z + 96*z + 96*z^2)*H[0, -1, -1, z] + 
     (2272/3 - 96/z + 96*z - 96*z^2 - 1984/(3*(1 + z)))*H[0, -1, 1, z] + 
     (-128/3 + 384/(-1 + z) + 96*z + 192*z^2 + 992/(3*(1 + z)))*
      H[0, 0, -1, z] + H[1, z]*(1112/3 - (1112*z)/3 + 48*z2 - (48*z2)/z - 
       48*z*z2 + 48*z^2*z2 + 1536*z3 + (1536*z3)/(-1 + z) + 
       (-2048 - 2048/(-1 + z))*H[0, 0, -1, z]) + 
     (96 - 704/(3*(-1 + z)) + 96*z - 96*z^2 - 992/(3*(1 + z)))*
      H[0, 0, 1, z] + (2272/3 - 96/z + 96*z - 96*z^2 - 1984/(3*(1 + z)))*
      H[0, 1, -1, z] + H[-1, z]*((2416*z2)/3 - (48*z2)/z + 144*z*z2 - 
       48*z^2*z2 - (1984*z2)/(3*(1 + z)) + 2688*z3 - (2688*z3)/(1 + z) + 
       (352/3 - 48*z - 496/(3*(1 + z)))*H[0, z]^2 + 
       (-544/3 + 544/(3*(1 + z)))*H[0, z]^3 + (-96 - 96/z - 96*z - 96*z^2)*
        H[0, -1, z] + (-2272/3 + 96/z - 96*z + 96*z^2 + 1984/(3*(1 + z)))*
        H[0, 1, z] + H[0, z]*(8144/9 - 48*z - 8576/(9*(1 + z)) + 2688*z2 - 
         (2688*z2)/(1 + z) + (-2048 + 2048/(1 + z))*H[0, -1, z] + 
         (-128 + 128/(1 + z))*H[0, 1, z]) + (-3584 + 3584/(1 + z))*
        H[0, -1, 1, z] + (1792 - 1792/(1 + z))*H[0, 0, -1, z] + 
       (-1792 + 1792/(1 + z))*H[0, 0, 1, z] + (-3584 + 3584/(1 + z))*
        H[0, 1, -1, z]) + H[0, z]*(172/3 + 604/(3*(-1 + z)) - (1112*z)/3 + 
       144/(1 + z) - 288*z2 - (656*z2)/(3*(-1 + z)) - 192*z*z2 + 96*z^2*z2 + 
       (208*z2)/(3*(1 + z)) - 384*z3 + (544*z3)/(-1 + z) + (928*z3)/(1 + z) + 
       (-96 - 192/(-1 + z) - 96*z^2)*H[0, -1, z] + 
       (1280/3 + 1280/(3*(-1 + z)))*H[0, 1, z] + 
       H[1, z]*(-4288/9 - 4288/(9*(-1 + z)) + 128*z2 + (128*z2)/(-1 + z) + 
         (1024 + 1024/(-1 + z))*H[0, -1, z] + (512 + 512/(-1 + z))*
          H[0, 1, z]) + (2944 + 896/(-1 + z) - 2048/(1 + z))*
        H[0, -1, -1, z] + (-896 - 1024/(-1 + z) - 128/(1 + z))*
        H[0, -1, 1, z] + (1984 + 704/(-1 + z) - 1280/(1 + z))*
        H[0, 0, -1, z] + (-64 - 128/(-1 + z) - 64/(1 + z))*H[0, 0, 1, z] + 
       (-896 - 1024/(-1 + z) - 128/(1 + z))*H[0, 1, -1, z] + 
       (-512 - 512/(-1 + z))*H[0, 1, 1, z]) + (3584 - 3584/(1 + z))*
      H[0, -1, -1, 1, z] + (-768 - 768/(-1 + z))*H[0, -1, 0, 1, z] + 
     (3584 - 3584/(1 + z))*H[0, -1, 1, -1, z] + (-1792 + 1792/(1 + z))*
      H[0, 0, -1, -1, z] + (1792 - 1792/(1 + z))*H[0, 0, -1, 1, z] + 
     (-3136 - 1152/(-1 + z) + 1984/(1 + z))*H[0, 0, 0, -1, z] + 
     (320 - 128/(-1 + z) - 448/(1 + z))*H[0, 0, 0, 1, z] + 
     (1792 - 1792/(1 + z))*H[0, 0, 1, -1, z] + (512 + 512/(-1 + z))*
      H[0, 0, 1, 1, z] + (3584 - 3584/(1 + z))*H[0, 1, -1, -1, z])) + 
 CF*(NF^2*TF^2*(320/27 + 128/(27*(-1 + z)) - (64*z)/9 + 
     (-136/9 + (640*z2)/27 - (128*z3)/9)*Delta[1 - z] + 
     (-640/27 - 640/(27*(-1 + z)))*H[0, z] + (-64/9 - 64/(9*(-1 + z)))*
      H[0, z]^2) + CA*NF*TF*(2288/27 + 3344/(27*(-1 + z)) + (352*z)/9 - 
     (640*z2)/(9*(-1 + z)) - (640*z2)/(9*(1 + z)) + 128*z3 + 
     (192*z3)/(-1 + z) + (64*z3)/(1 + z) + 
     (80 - (5344*z2)/27 + (16*z2^2)/5 + (800*z3)/9)*Delta[1 - z] + 
     (64/(9*(-1 + z)) + 64/(9*(1 + z)))*H[0, z]^3 + 
     (16/3 - (16*z)/3)*H[1, z] + H[0, z]^2*(352/9 + 224/(3*(-1 + z)) + 
       320/(9*(1 + z)) + (-32 - 32/(-1 + z))*H[1, z]) + 
     (-1280/9 + 1280/(9*(1 + z)))*H[0, -1, z] + 
     H[0, z]*(5344/27 + 5344/(27*(-1 + z)) - (16*z)/3 - 64*z2 - 
       (128*z2)/(3*(-1 + z)) + (64*z2)/(3*(1 + z)) + (64 + 64/(-1 + z))*
        H[0, 1, z]) + H[-1, z]*((256*z2)/3 - (256*z2)/(3*(1 + z)) + 
       (1280/9 - 1280/(9*(1 + z)))*H[0, z] + (64/3 - 64/(3*(1 + z)))*
        H[0, z]^2 + (-256/3 + 256/(3*(1 + z)))*H[0, 1, z]) + 
     (256/3 - 256/(3*(1 + z)))*H[0, -1, 1, z] + (-128/3 + 128/(3*(1 + z)))*
      H[0, 0, -1, z] + (-128/(3*(-1 + z)) - 128/(3*(1 + z)))*H[0, 0, 1, z] + 
     (256/3 - 256/(3*(1 + z)))*H[0, 1, -1, z]) + 
   CA^2*(-2456/9 - 980/(3*(-1 + z)) - (484*z)/9 - 32*z2 + 
     (2144*z2)/(9*(-1 + z)) - 16*z*z2 + (2144*z2)/(9*(1 + z)) - 
     (448*z2^2)/5 - (768*z2^2)/(5*(-1 + z)) - (64*z2^2)/(1 + z) + 144*z3 - 
     (32*z3)/(-1 + z) - 16*z^2*z3 - (176*z3)/(1 + z) + 
     (-1657/18 + (8992*z2)/27 - 4*z2^2 - (3104*z3)/9 + 80*z5)*Delta[1 - z] + 
     (8/(3*(-1 + z)) + 8/(3*(1 + z)))*H[0, z]^4 + 
     H[0, z]^3*(-248/(9*(-1 + z)) - 248/(9*(1 + z)) + 
       (32 + 32/(-1 + z))*H[1, z]) + (128 + 128/(-1 + z))*H[0, -1, z]^2 + 
     (32 + 32*z - 192*z2 - (64*z2)/(-1 + z) + (128*z2)/(1 + z))*H[0, 1, z] + 
     (128 + 128/(-1 + z))*H[0, 1, z]^2 + H[0, -1, z]*
      (4144/9 - 16*z - 4288/(9*(1 + z)) + 192*z2 - (192*z2)/(1 + z) + 
       (-384 - 384/(-1 + z))*H[0, 1, z]) + 
     H[0, z]^2*(-484/9 - 1556/(9*(-1 + z)) + 8*z - 1072/(9*(1 + z)) + 96*z2 - 
       (96*z2)/(1 + z) + (88 + 88/(-1 + z))*H[1, z] + 
       (64 + 64/(-1 + z))*H[1, z]^2 + (64 + 32/(-1 + z) - 32/(1 + z))*
        H[0, -1, z] + (-32 - 32/(-1 + z))*H[0, 1, z]) + 
     H[-1, z]^2*(512*z2 - (512*z2)/(1 + z) + (-16/z - 16*z^2)*H[0, z] + 
       (-128 + 128/(1 + z))*H[0, z]^2 + (-512 + 512/(1 + z))*H[0, 1, z]) + 
     (-32/z - 32*z^2)*H[0, -1, -1, z] + 
     (-704/3 + 32/z + 32*z^2 + 704/(3*(1 + z)))*H[0, -1, 1, z] + 
     (-224/3 - 192/(-1 + z) - 64*z^2 - 352/(3*(1 + z)))*H[0, 0, -1, z] + 
     H[1, z]*(-320/3 + (320*z)/3 + (16*z2)/z - 16*z^2*z2 - 576*z3 - 
       (576*z3)/(-1 + z) + (768 + 768/(-1 + z))*H[0, 0, -1, z]) + 
     (352/(3*(-1 + z)) + 32*z^2 + 352/(3*(1 + z)))*H[0, 0, 1, z] + 
     (-704/3 + 32/z + 32*z^2 + 704/(3*(1 + z)))*H[0, 1, -1, z] + 
     H[-1, z]*((-704*z2)/3 + (16*z2)/z + 16*z^2*z2 + (704*z2)/(3*(1 + z)) - 
       768*z3 + (768*z3)/(1 + z) + (-176/3 + 176/(3*(1 + z)))*H[0, z]^2 + 
       (32 - 32/(1 + z))*H[0, z]^3 + (32/z + 32*z^2)*H[0, -1, z] + 
       H[0, z]*(-4144/9 + 16*z + 4288/(9*(1 + z)) - 704*z2 + 
         (704*z2)/(1 + z) + (512 - 512/(1 + z))*H[0, -1, z]) + 
       (704/3 - 32/z - 32*z^2 - 704/(3*(1 + z)))*H[0, 1, z] + 
       (1024 - 1024/(1 + z))*H[0, -1, 1, z] + (-512 + 512/(1 + z))*
        H[0, 0, -1, z] + (512 - 512/(1 + z))*H[0, 0, 1, z] + 
       (1024 - 1024/(1 + z))*H[0, 1, -1, z]) + 
     H[0, z]*(-7048/27 - 8344/(27*(-1 + z)) + (320*z)/3 - 48/(1 + z) + 
       176*z2 + (496*z2)/(3*(-1 + z)) - 32*z^2*z2 - (32*z2)/(3*(1 + z)) - 
       (256*z3)/(-1 + z) - (256*z3)/(1 + z) + (96 + 96/(-1 + z) + 32*z^2)*
        H[0, -1, z] + (-176 - 176/(-1 + z))*H[0, 1, z] + 
       H[1, z]*(64*z2 + (64*z2)/(-1 + z) + (-384 - 384/(-1 + z))*
          H[0, -1, z] + (-256 - 256/(-1 + z))*H[0, 1, z]) + 
       (-768 - 256/(-1 + z) + 512/(1 + z))*H[0, -1, -1, z] + 
       (384 + 384/(-1 + z))*H[0, -1, 1, z] + 
       (-448 - 192/(-1 + z) + 256/(1 + z))*H[0, 0, -1, z] + 
       (-64 - 64/(-1 + z))*H[0, 0, 1, z] + (384 + 384/(-1 + z))*
        H[0, 1, -1, z] + (256 + 256/(-1 + z))*H[0, 1, 1, z]) + 
     (-1024 + 1024/(1 + z))*H[0, -1, -1, 1, z] + (256 + 256/(-1 + z))*
      H[0, -1, 0, 1, z] + (-1024 + 1024/(1 + z))*H[0, -1, 1, -1, z] + 
     (512 - 512/(1 + z))*H[0, 0, -1, -1, z] + (-512 + 512/(1 + z))*
      H[0, 0, -1, 1, z] + (768 + 384/(-1 + z) - 384/(1 + z))*
      H[0, 0, 0, -1, z] + (128/(-1 + z) + 128/(1 + z))*H[0, 0, 0, 1, z] + 
     (-512 + 512/(1 + z))*H[0, 0, 1, -1, z] + (-256 - 256/(-1 + z))*
      H[0, 0, 1, 1, z] + (-1024 + 1024/(1 + z))*H[0, 1, -1, -1, z])));


==> anc/PNS2unp.m <==
PNS2unp = (((-1657*CA^2*CF)/18 + (151*CA*CF^2)/2 + 29*CF^3 + 80*CA*CF*NF*TF - 
   92*CF^2*NF*TF - (136*CF*NF^2*TF^2)/9 + (8992*CA^2*CF*z2)/27 - 
   (820*CA*CF^2*z2)/3 + 36*CF^3*z2 - (5344*CA*CF*NF*TF*z2)/27 + 
   (80*CF^2*NF*TF*z2)/3 + (640*CF*NF^2*TF^2*z2)/27 - 4*CA^2*CF*z2^2 - 
   (1976*CA*CF^2*z2^2)/15 + (576*CF^3*z2^2)/5 + (16*CA*CF*NF*TF*z2^2)/5 + 
   (928*CF^2*NF*TF*z2^2)/15 - (3104*CA^2*CF*z3)/9 + (1688*CA*CF^2*z3)/3 + 
   136*CF^3*z3 + (800*CA*CF*NF*TF*z3)/9 - (544*CF^2*NF*TF*z3)/3 - 
   (128*CF*NF^2*TF^2*z3)/9 + 32*CA*CF^2*z2*z3 - 64*CF^3*z2*z3 + 
   80*CA^2*CF*z5 + 240*CA*CF^2*z5 - 480*CF^3*z5)*Delta[1 - z] + 
 CF^3*(124*(-1 + z) - 8*(77 + 93*z)*z2 + 
   (16*(-81 - 11*z - 7*z^2 + 63*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) - 
   (96*(2 + 3*z)*(2 + 5*z)*z3)/(1 + z) + 
   ((384*(3 + 5*z + 3*z^2)*z2)/(1 + z) + (1152*(1 + z^2)*z3)/(1 + z))*
    H[-1, z] - (768*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
   ((-4*(-15 - 259*z - 12*z^2 + 280*z^3))/((-1 + z)*(1 + z)) - 
     (64*(1 + 2*z)*(-6 - 2*z + 7*z^2)*z2)/((-1 + z)*(1 + z)) - 
     (64*(-3 + 7*z - 9*z^2 + 7*z^3)*z3)/((-1 + z)*(1 + z)) + 
     (-64*(1 + z) + (1280*(1 + z^2)*z2)/(1 + z))*H[-1, z] + 
     192*(1 + z)*H[-1, z]^2)*H[0, z] + 
   ((4*(-2 - 100*z + 89*z^2))/(-1 + z) - (16*(13 + 15*z^2)*z2)/(1 + z) - 
     (16*(23 + 52*z + 23*z^2)*H[-1, z])/(1 + z) + (320*(1 + z^2)*H[-1, z]^2)/
      (1 + z))*H[0, z]^2 + ((8*(-3 + 46*z + 31*z^2))/(3*(1 + z)) - 
     (352*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 + 
   (4*(-1 + 5*z - 7*z^2 + 11*z^3)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
   (-1120*(-1 + z) - 192*(-1 + z)*z2 - (384*(1 + z^2)*z3)/(-1 + z) + 
     32*(-1 + z)*H[0, z] + (96*(1 + z^2)*H[0, z]^2)/(-1 + z) + 
     (64*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] + 
   (64*(1 + z) - (64*(-1 + 7*z)*(1 + z^2)*z2)/((-1 + z)*(1 + z)) - 
     384*(1 + z)*H[-1, z] + (32*(21 + 11*z) - (1024*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z] - (32*(-3 - 3*z - 7*z^2 + z^3)*H[0, z]^2)/
      ((-1 + z)*(1 + z)) - (256*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*
    H[0, -1, z] + (192*(1 + z^2)*H[0, -1, z]^2)/(-1 + z) + 
   (648*(1 + z) + (192*(1 + z^2)*z2)/(1 + z) - 
     (192*(5 + 8*z + 5*z^2)*H[-1, z])/(1 + z) + (768*(1 + z^2)*H[-1, z]^2)/
      (1 + z) + ((-16*(9 - 8*z + 11*z^2))/(-1 + z) - (128*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z] - (48*(1 + 3*z^2)*H[0, z]^2)/(-1 + z) - 
     (128*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (256*(1 + z^2)*H[0, -1, z])/
      (-1 + z))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
   (384*(1 + z) + (128*(-11 + 5*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
    H[0, -1, -1, z] + ((192*(5 + 8*z + 5*z^2))/(1 + z) - 
     (1536*(1 + z^2)*H[-1, z])/(1 + z) + (128*(1 + 3*z)*(1 + z^2)*H[0, z])/
      ((-1 + z)*(1 + z)))*H[0, -1, 1, z] + 
   ((32*(-19 - 12*z + z^2))/(1 + z) + (768*(1 + z^2)*H[-1, z])/(1 + z) + 
     (128*(-2 + z)*(4 + z + 5*z^2)*H[0, z])/((-1 + z)*(1 + z)) + 
     (512*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + 
   ((96*(3 + 8*z + 7*z^2))/(1 + z) - (768*(1 + z^2)*H[-1, z])/(1 + z) + 
     (64*(-1 + z + 3*z^2 + 5*z^3)*H[0, z])/((-1 + z)*(1 + z)))*
    H[0, 0, 1, z] + ((192*(5 + 8*z + 5*z^2))/(1 + z) - 
     (1536*(1 + z^2)*H[-1, z])/(1 + z) + (128*(1 + 3*z)*(1 + z^2)*H[0, z])/
      ((-1 + z)*(1 + z)))*H[0, 1, -1, z] + 
   (128*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) + 
   (1536*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
   (256*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
   (1536*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
   (768*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
   (768*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) - 
   (128*(-14 + 5*z - 11*z^2 + 8*z^3)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
   (64*(1 - 4*z + z^2)*H[0, 0, 0, 1, z])/(1 + z) + 
   (768*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
   (128*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
   (1536*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z)) + 
 CF^2*(NF*TF*((20*(65 - 64*z + 65*z^2))/(9*(-1 + z)) + 
     (640*(1 + z^2)*z2)/(9*(1 + z)) - (128*(1 + 4*z)*(1 + z^2)*z3)/
      (3*(-1 + z)*(1 + z)) + (256*(1 + z^2)*z2*H[-1, z])/(3*(1 + z)) + 
     ((-16*(-22 - 8*z + 45*z^2))/(9*(-1 + z)) - (128*z*(1 + z^2)*z2)/
        (3*(-1 + z)*(1 + z)) + (512*(4 + 3*z + 4*z^2)*H[-1, z])/(9*(1 + z)))*
      H[0, z] + ((-32*(-8 + 24*z - 3*z^2 + 5*z^3))/(9*(-1 + z)*(1 + z)) + 
       (64*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
     (16*(3 - 5*z + 9*z^2 + z^3)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
     ((-256*(-1 + z))/3 + (256*(4 - 3*z + 4*z^2)*H[0, z])/(9*(-1 + z)) + 
       (128*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)))*H[1, z] - 
     (512*(4 + 3*z + 4*z^2)*H[0, -1, z])/(9*(1 + z)) + 
     ((128*(1 + z))/3 - (256*(1 + z^2)*H[-1, z])/(3*(1 + z)) - 
       (128*(1 + z^2)*H[0, z])/(3*(-1 + z)))*H[0, 1, z] + 
     (256*(1 + z^2)*H[0, -1, 1, z])/(3*(1 + z)) - 
     (128*(1 + z^2)*H[0, 0, -1, z])/(3*(1 + z)) + 
     (256*z*(1 + z^2)*H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
     (256*(1 + z^2)*H[0, 1, -1, z])/(3*(1 + z))) + 
   CA*((-1064*(-1 + z))/9 + (16*(163 + 684*z + 253*z^2)*z2)/(9*(1 + z)) + 
     (16*(67 + 67*z - 3*z^2 + 7*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) + 
     (16*(-101 - 209*z - 2*z^2 + 292*z^3)*z3)/(3*(-1 + z)*(1 + z)) + 
     ((-1984*(2 + 3*z + 2*z^2)*z2)/(3*(1 + z)) - (1344*(1 + z^2)*z3)/(1 + z))*
      H[-1, z] + (896*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
     ((4*(-185 - 1797*z + 314*z^2 + 2574*z^3))/(9*(-1 + z)*(1 + z)) + 
       (16*(-81 - 179*z + 27*z^2 + 151*z^3)*z2)/(3*(-1 + z)*(1 + z)) + 
       (32*(-3 + 21*z - 9*z^2 + 25*z^3)*z3)/((-1 + z)*(1 + z)) + 
       ((-32*(173 + 78*z + 173*z^2))/(9*(1 + z)) - (1344*(1 + z^2)*z2)/
          (1 + z))*H[-1, z] - 224*(1 + z)*H[-1, z]^2)*H[0, z] + 
     ((-8*(118 - 705*z + 33*z^2 + 320*z^3))/(9*(-1 + z)*(1 + z)) + 
       (32*(-6 + 6*z - 3*z^2 + 11*z^3)*z2)/((-1 + z)*(1 + z)) + 
       (8*(107 + 276*z + 107*z^2)*H[-1, z])/(3*(1 + z)) - 
       (288*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
     ((-4*(33 - 343*z + 99*z^2 + 119*z^3))/(9*(-1 + z)*(1 + z)) + 
       (272*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^3 - 
     (8*z*(3 + 7*z^2)*H[0, z]^4)/(3*(-1 + z)*(1 + z)) + 
     ((3344*(-1 + z))/3 + 224*(-1 + z)*z2 + (768*(1 + z^2)*z3)/(-1 + z) + 
       ((-32*(109 - 84*z + 109*z^2))/(9*(-1 + z)) + (64*(1 + z^2)*z2)/
          (-1 + z))*H[0, z] - (16*(43 - 24*z + 43*z^2)*H[0, z]^2)/
        (3*(-1 + z)) - (176*(1 + z^2)*H[0, z]^3)/(3*(-1 + z)))*H[1, z] - 
     (64*(1 + z^2)*H[0, z]^2*H[1, z]^2)/(-1 + z) + 
     ((32*(173 + 78*z + 173*z^2))/(9*(1 + z)) + 
       (64*(-4 + 7*z - 3*z^2 + 6*z^3)*z2)/((-1 + z)*(1 + z)) + 
       448*(1 + z)*H[-1, z] + ((-16*(-29 + 14*z + 27*z^2))/(-1 + z) + 
         (1024*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] + 
       (32*(-3 - 2*z - 6*z^2 + z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
       (512*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] - 
     (64*(3 + z + 3*z^2)*H[0, -1, z]^2)/(-1 + z) + 
     ((-2032*(1 + z))/3 - (64*(3 - z + 3*z^2)*z2)/(1 + z) + 
       (32*(103 + 144*z + 103*z^2)*H[-1, z])/(3*(1 + z)) - 
       (896*(1 + z^2)*H[-1, z]^2)/(1 + z) + 
       ((256*(4 - 3*z + 4*z^2))/(3*(-1 + z)) + (64*(1 + z^2)*H[-1, z])/
          (1 + z))*H[0, z] + (64*(1 + 2*z^2)*H[0, z]^2)/(-1 + z) + 
       (256*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) + (512*(1 + z^2)*H[0, -1, z])/
        (-1 + z))*H[0, 1, z] - (128*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     (-448*(1 + z) - (128*(-11 + 4*z - 12*z^2 + 5*z^3)*H[0, z])/
        ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
     ((-32*(103 + 144*z + 103*z^2))/(3*(1 + z)) + (1792*(1 + z^2)*H[-1, z])/
        (1 + z) - (64*(7 + 9*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
      H[0, -1, 1, z] + ((16*(-67 + 79*z + 77*z^2 + 55*z^3))/
        (3*(-1 + z)*(1 + z)) - (896*(1 + z^2)*H[-1, z])/(1 + z) - 
       (32*(-29 + 5*z - 33*z^2 + 13*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (1024*(1 + z^2)*H[1, z])/(-1 + z))*H[0, 0, -1, z] + 
     ((-16*(-39 - 61*z + 21*z^2 + 167*z^3))/(3*(-1 + z)*(1 + z)) + 
       (896*(1 + z^2)*H[-1, z])/(1 + z) - (32*(-3 - z + 5*z^2 + 7*z^3)*
         H[0, z])/((-1 + z)*(1 + z)))*H[0, 0, 1, z] + 
     ((-32*(103 + 144*z + 103*z^2))/(3*(1 + z)) + (1792*(1 + z^2)*H[-1, z])/
        (1 + z) - (64*(7 + 9*z)*(1 + z^2)*H[0, z])/((-1 + z)*(1 + z)))*
      H[0, 1, -1, z] - (256*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) - 
     (1792*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
     (384*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) - 
     (1792*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
     (896*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) - 
     (896*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
     (64*(-26 + 5*z - 23*z^2 + 8*z^3)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) - 
     (64*(-1 + 6*z - 4*z^2 + 3*z^3)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) - 
     (896*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) + 
     (256*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
     (1792*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))) + 
 CF*(NF^2*TF^2*((-128*(-3 + 2*z)*(-2 + 3*z))/(27*(-1 + z)) - 
     (64*(11 - 12*z + 11*z^2)*H[0, z])/(27*(-1 + z)) - 
     (32*(1 + z^2)*H[0, z]^2)/(9*(-1 + z))) + 
   CA*NF*TF*((8*(1237 - 2056*z + 1237*z^2))/(27*(-1 + z)) - 
     (32*(9 + 17*z - 9*z^2 + 23*z^3)*z2)/(9*(-1 + z)*(1 + z)) + 
     (64*(1 + 2*z)*(1 + z^2)*z3)/((-1 + z)*(1 + z)) - 
     (128*(1 + z^2)*z2*H[-1, z])/(3*(1 + z)) + 
     ((16*(317 - 408*z + 425*z^2))/(27*(-1 + z)) - (32*(3 + z)*(1 + z^2)*z2)/
        (3*(-1 + z)*(1 + z)) - (256*(4 + 3*z + 4*z^2)*H[-1, z])/(9*(1 + z)))*
      H[0, z] + ((16*(11 + 28*z + 11*z^2 + 34*z^3))/(9*(-1 + z)*(1 + z)) - 
       (32*(1 + z^2)*H[-1, z])/(3*(1 + z)))*H[0, z]^2 + 
     (64*z*(1 + z^2)*H[0, z]^3)/(9*(-1 + z)*(1 + z)) + 
     (64*(-1 + z) - (16*(1 + z^2)*H[0, z]^2)/(-1 + z))*H[1, z] + 
     (256*(4 + 3*z + 4*z^2)*H[0, -1, z])/(9*(1 + z)) + 
     (-32*(1 + z) + (128*(1 + z^2)*H[-1, z])/(3*(1 + z)) + 
       (32*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, z] - 
     (128*(1 + z^2)*H[0, -1, 1, z])/(3*(1 + z)) + 
     (64*(1 + z^2)*H[0, 0, -1, z])/(3*(1 + z)) - 
     (128*z*(1 + z^2)*H[0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
     (128*(1 + z^2)*H[0, 1, -1, z])/(3*(1 + z))) + 
   CA^2*((-14*(1391 - 2152*z + 1391*z^2))/(27*(-1 + z)) + 
     (32*(63 + 106*z - 63*z^2 + 28*z^3)*z2)/(9*(-1 + z)*(1 + z)) - 
     (4*(81 + 151*z + 31*z^2 + 121*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) - 
     (16*(-9 - 15*z + 28*z^3)*z3)/((-1 + z)*(1 + z)) + 
     ((32*(35 + 48*z + 35*z^2)*z2)/(3*(1 + z)) + (384*(1 + z^2)*z3)/(1 + z))*
      H[-1, z] - (256*(1 + z^2)*z2*H[-1, z]^2)/(1 + z) + 
     ((-4*(1967 - 1933*z - 205*z^2 + 4343*z^3))/(27*(-1 + z)*(1 + z)) - 
       (8*(-69 - 95*z + 3*z^2 + 37*z^3)*z2)/(3*(-1 + z)*(1 + z)) - 
       (32*z*(7 + 9*z^2)*z3)/((-1 + z)*(1 + z)) + 
       ((32*(91 + 48*z + 91*z^2))/(9*(1 + z)) + (352*(1 + z^2)*z2)/(1 + z))*
        H[-1, z] + 64*(1 + z)*H[-1, z]^2)*H[0, z] + 
     ((-2*(121 + 969*z + 121*z^2 + 345*z^3))/(9*(-1 + z)*(1 + z)) - 
       (4*(15 + 8*z + 17*z^2)*z2)/(1 + z) - (8*(19 + 60*z + 19*z^2)*H[-1, z])/
        (3*(1 + z)) + (64*(1 + z^2)*H[-1, z]^2)/(1 + z))*H[0, z]^2 + 
     ((-16*z*(23 + 8*z^2))/(9*(-1 + z)*(1 + z)) - (16*(1 + z^2)*H[-1, z])/
        (1 + z))*H[0, z]^3 + (2*z*(3 + 5*z^2)*H[0, z]^4)/
      (3*(-1 + z)*(1 + z)) + (-352*(-1 + z) - 64*(-1 + z)*z2 - 
       (288*(1 + z^2)*z3)/(-1 + z) + (32*(1 + z^2)*z2*H[0, z])/(-1 + z) + 
       (4*(19 - 16*z + 19*z^2)*H[0, z]^2)/(-1 + z) + (16*(1 + z^2)*H[0, z]^3)/
        (-1 + z))*H[1, z] + (32*(1 + z^2)*H[0, z]^2*H[1, z]^2)/(-1 + z) + 
     ((-32*(91 + 48*z + 91*z^2))/(9*(1 + z)) - (16*(7 + 5*z^2)*z2)/(1 + z) - 
       128*(1 + z)*H[-1, z] + ((32*(-2 + z + 4*z^2))/(-1 + z) - 
         (256*(1 + z^2)*H[-1, z])/(1 + z))*H[0, z] - 
       (8*(-3 - z - 5*z^2 + z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) - 
       (192*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z))*H[0, -1, z] + 
     (16*(3 + 2*z + 3*z^2)*H[0, -1, z]^2)/(-1 + z) + 
     (224*(1 + z) + (16*(-5 + 3*z - 7*z^2 + z^3)*z2)/((-1 + z)*(1 + z)) - 
       (32*(29 + 36*z + 29*z^2)*H[-1, z])/(3*(1 + z)) + 
       (256*(1 + z^2)*H[-1, z]^2)/(1 + z) - (8*(19 - 16*z + 19*z^2)*H[0, z])/
        (-1 + z) - (4*(3 + 5*z^2)*H[0, z]^2)/(-1 + z) - 
       (128*(1 + z^2)*H[0, z]*H[1, z])/(-1 + z) - (192*(1 + z^2)*H[0, -1, z])/
        (-1 + z))*H[0, 1, z] + (64*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     (128*(1 + z) + (32*(-11 + 3*z - 13*z^2 + 5*z^3)*H[0, z])/
        ((-1 + z)*(1 + z)))*H[0, -1, -1, z] + 
     ((32*(29 + 36*z + 29*z^2))/(3*(1 + z)) - (512*(1 + z^2)*H[-1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, z])/(-1 + z))*H[0, -1, 1, z] + 
     ((-16*(-5 + 29*z + 19*z^2 + 29*z^3))/(3*(-1 + z)*(1 + z)) + 
       (256*(1 + z^2)*H[-1, z])/(1 + z) + (16*(-13 + z - 15*z^2 + 3*z^3)*
         H[0, z])/((-1 + z)*(1 + z)) + (384*(1 + z^2)*H[1, z])/(-1 + z))*
      H[0, 0, -1, z] + ((32*(-3 - 4*z + 3*z^2 + 26*z^3))/
        (3*(-1 + z)*(1 + z)) - (256*(1 + z^2)*H[-1, z])/(1 + z) - 
       (16*(3 + z^2)*H[0, z])/(-1 + z))*H[0, 0, 1, z] + 
     ((32*(29 + 36*z + 29*z^2))/(3*(1 + z)) - (512*(1 + z^2)*H[-1, z])/
        (1 + z) + (192*(1 + z^2)*H[0, z])/(-1 + z))*H[0, 1, -1, z] + 
     (128*(1 + z^2)*H[0, z]*H[0, 1, 1, z])/(-1 + z) + 
     (512*(1 + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
     (128*(1 + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
     (512*(1 + z^2)*H[0, -1, 1, -1, z])/(1 + z) - 
     (256*(1 + z^2)*H[0, 0, -1, -1, z])/(1 + z) + 
     (256*(1 + z^2)*H[0, 0, -1, 1, z])/(1 + z) + 
     (384*(1 + z^2)*H[0, 0, 0, -1, z])/((-1 + z)*(1 + z)) + 
     (128*z*(1 + z^2)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (256*(1 + z^2)*H[0, 0, 1, -1, z])/(1 + z) - 
     (128*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
     (512*(1 + z^2)*H[0, 1, -1, -1, z])/(1 + z))));


==> anc/gamNS2pol.m <==
gamNS2pol = (CF*NF^2*TF^2*((8*(-24 + 16*N + 96*N^2 + 35*N^3 + 57*N^4 + 153*N^5 + 51*N^6))/
    (27*N^3*(1 + N)^3) - (128*S[1, N])/27 - (640*S[2, N])/27 + 
   (128*S[3, N])/9) + CF^2*NF*TF*
  ((4*(120 - 632*N^2 - 779*N^3 + 90*N^4 + 1635*N^5 + 1443*N^6 + 828*N^7 + 
      207*N^8))/(9*N^4*(1 + N)^4) - (256*S[-4, N])/3 + 
   S[-3, N]*((128*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) - (256*S[1, N])/3) + 
   z3*((-32*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 128*S[1, N]) + 
   S[-2, N]*((-128*(-3 + 10*N + 16*N^2))/(9*N^2*(1 + N)^2) + 
     (2560*S[1, N])/9 - (256*S[2, N])/3) - 
   (16*(-24 + 16*N + 79*N^2 + 30*N^3 + 15*N^4)*S[2, N])/(9*N^2*(1 + N)^2) - 
   (128*S[2, N]^2)/3 + (64*(12 + 29*N + 29*N^2)*S[3, N])/(9*N*(1 + N)) - 
   (512*S[4, N])/3 + S[1, N]*
    ((-8*(-96 - 112*N + 144*N^2 + 421*N^3 + 495*N^4 + 495*N^5 + 165*N^6))/
      (9*N^3*(1 + N)^3) + (1280*S[2, N])/9 - (512*S[3, N])/3 - 
     (512*S[-2, 1, N])/3) - (256*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/
    (9*N*(1 + N)) - (256*S[-2, 2, N])/3 + (256*S[3, 1, N])/3 + 
   (1024*S[-2, 1, 1, N])/3) + 
 CF^3*((160 + 752*N + 1600*N^2 + 1748*N^3 + 464*N^4 + 107*N^5 + 383*N^6 + 
     338*N^7 - 130*N^8 - 145*N^9 - 29*N^10)/(N^5*(1 + N)^5) - 1792*S[-5, N] + 
   z3*((-48*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) - 
     384*S[-2, N]) + S[-2, N]^2*(128/(N*(1 + N)) - 256*S[1, N]) + 
   S[-4, N]*((-32*(26 + 3*N + 3*N^2))/(N*(1 + N)) + 1664*S[1, N]) + 
   S[-3, N]*((32*(20 + 17*N + 21*N^2))/(N^2*(1 + N)^2) - 640*S[-2, N] - 
     (64*(20 + 3*N + 3*N^2)*S[1, N])/(N*(1 + N)) + 1280*S[1, N]^2 - 
     2176*S[2, N]) - (32*(2 + 3*N + 3*N^2)*S[2, N]^2)/(N*(1 + N)) + 
   (8*(-20 - 16*N + 13*N^2 + 26*N^3 + 13*N^4)*S[3, N])/(N^2*(1 + N)^2) - 
   (32*(2 + 15*N + 15*N^2)*S[4, N])/(N*(1 + N)) - 1664*S[-4, 1, N] + 
   (1792*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*((-64*(1 + 3*N + 3*N^2))/(N^3*(1 + N)^3) - 1536*S[-2, 1, N]) - 
   (64*(16 + 11*N + 15*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
   S[2, N]*((4*(-16 - 4*N + 12*N^2 + 51*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/
      (N^3*(1 + N)^3) + 512*S[3, N] + 4352*S[-2, 1, N]) - 
   (64*(-26 + 3*N + 3*N^2)*S[-2, 2, N])/(N*(1 + N)) + 2944*S[-2, 3, N] - 
   2304*S[2, -3, N] + S[-2, N]*
    ((32*(2 + 8*N + 6*N^2 + 9*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/(N^3*(1 + N)^3) - 
     (64*(4 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) + 
     S[1, N]*((128*(1 - N + 3*N^2))/(N^2*(1 + N)^2) + 512*S[2, N]) + 
     128*S[3, N] + 256*S[-2, 1, N] - 4608*S[2, 1, N]) - 384*S[2, 3, N] + 
   (128*(-2 + 3*N + 3*N^2)*S[3, 1, N])/(N*(1 + N)) + 384*S[4, 1, N] + 
   4608*S[-3, 1, 1, N] + 1024*S[-2, 1, -2, N] + 
   (768*(-4 + N + N^2)*S[-2, 1, 1, N])/(N*(1 + N)) + 
   S[1, N]*((8*(-44 - 120*N - 115*N^2 - 40*N^3 + 95*N^4 + 66*N^5 + 22*N^6))/
      (N^4*(1 + N)^4) - (128*(1 + 2*N)*S[2, N])/(N^2*(1 + N)^2) + 
     128*S[2, N]^2 - 384*S[3, N] + 128*S[4, N] - 3584*S[-3, 1, N] - 
     (384*(-4 + N + N^2)*S[-2, 1, N])/(N*(1 + N)) - 3328*S[-2, 2, N] + 
     512*S[3, 1, N] + 6144*S[-2, 1, 1, N]) + 4608*S[-2, 2, 1, N] + 
   4608*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 9216*S[-2, 1, 1, 1, N]) + 
 CA^2*CF*((2592 + 15840*N + 22824*N^2 - 18992*N^3 - 85692*N^4 - 144917*N^5 - 
     147665*N^6 - 70578*N^7 + 11770*N^8 + 24855*N^9 + 4971*N^10)/
    (54*N^5*(1 + N)^5) - 704*S[-5, N] + 
   z3*((-24*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) - 
     192*S[-2, N]) + S[-2, N]^2*((48*(2 + N + N^2))/(N*(1 + N)) - 
     192*S[1, N]) + S[-4, N]*((-16*(30 + 13*N + 13*N^2))/(3*N*(1 + N)) + 
     320*S[1, N]) + S[-3, N]*
    ((16*(135 + 177*N + 311*N^2 + 268*N^3 + 134*N^4))/(9*N^2*(1 + N)^2) - 
     320*S[-2, N] - (32*(24 + 11*N + 11*N^2)*S[1, N])/(3*N*(1 + N)) + 
     256*S[1, N]^2 - 768*S[2, N]) + 
   (8*(-81 + 9*N + 398*N^2 + 778*N^3 + 389*N^4)*S[3, N])/(9*N^2*(1 + N)^2) - 
   (16*(-24 + 55*N + 55*N^2)*S[4, N])/(3*N*(1 + N)) + 64*S[5, N] - 
   448*S[-4, 1, N] + (512*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*(-128*S[3, N] - 512*S[-2, 1, N]) - 
   (32*(135 + 111*N + 245*N^2 + 268*N^3 + 134*N^4)*S[-2, 1, N])/
    (9*N^2*(1 + N)^2) + S[2, N]*(-8344/27 + 384*S[3, N] + 1536*S[-2, 1, N]) - 
   (32*(-48 + 11*N + 11*N^2)*S[-2, 2, N])/(3*N*(1 + N)) + 1088*S[-2, 3, N] - 
   768*S[2, -3, N] + S[-2, N]*
    ((16*(27 + 78*N - 92*N^2 - 379*N^3 - 155*N^4 + 81*N^5 + 27*N^6))/
      (9*N^3*(1 + N)^3) + (32*(45 + 54*N + 188*N^2 + 268*N^3 + 134*N^4)*
       S[1, N])/(9*N^2*(1 + N)^2) - (352*S[2, N])/3 - 64*S[3, N] + 
     128*S[-2, 1, N] - 1536*S[2, 1, N]) - 384*S[2, 3, N] + 
   (64*(-12 + 11*N + 11*N^2)*S[3, 1, N])/(3*N*(1 + N)) + 384*S[4, 1, N] + 
   1536*S[-3, 1, 1, N] + 512*S[-2, 1, -2, N] + 
   (128*(-24 + 11*N + 11*N^2)*S[-2, 1, 1, N])/(3*N*(1 + N)) + 
   S[1, N]*((4*(-6 + 22*N + 36*N^2 + 100*N^3 + 475*N^4 + 1196*N^5 + 
        1542*N^6 + 980*N^7 + 245*N^8))/(3*N^4*(1 + N)^4) - 
     (16*(-8 + 11*N + 11*N^2)*S[3, N])/(N*(1 + N)) - 256*S[4, N] - 
     1024*S[-3, 1, N] - (64*(-24 + 11*N + 11*N^2)*S[-2, 1, N])/
      (3*N*(1 + N)) - 1024*S[-2, 2, N] + 512*S[3, 1, N] + 
     2048*S[-2, 1, 1, N]) + 1536*S[-2, 2, 1, N] + 1536*S[2, 1, -2, N] - 
   768*S[3, 1, 1, N] - 3072*S[-2, 1, 1, 1, N]) + 
 CA*(CF*NF*TF*((-8*(144 - 12*N - 362*N^2 - 417*N^3 - 1507*N^4 - 1471*N^5 + 
        347*N^6 + 1080*N^7 + 270*N^8))/(27*N^4*(1 + N)^4) + 
     (128*S[-4, N])/3 + z3*((32*(2 + 3*N + 3*N^2))/(N*(1 + N)) - 
       128*S[1, N]) + S[-3, N]*((-64*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) + 
       (128*S[1, N])/3) + (5344*S[2, N])/27 + 
     S[-2, N]*((64*(-3 + 10*N + 16*N^2))/(9*N^2*(1 + N)^2) - 
       (1280*S[1, N])/9 + (128*S[2, N])/3) - (32*(3 + 14*N + 14*N^2)*S[3, N])/
      (3*N*(1 + N)) + (320*S[4, N])/3 + 
     (128*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/(9*N*(1 + N)) + 
     S[1, N]*((-16*(18 + 36*N + 36*N^2 + 209*N^3 + 627*N^4 + 627*N^5 + 
          209*N^6))/(27*N^3*(1 + N)^3) + 64*S[3, N] + (256*S[-2, 1, N])/3) + 
     (128*S[-2, 2, N])/3 - (256*S[3, 1, N])/3 - (512*S[-2, 1, 1, N])/3) + 
   CF^2*((-3456 - 17616*N - 32592*N^2 - 12280*N^3 + 34648*N^4 + 40241*N^5 - 
       5163*N^6 - 27870*N^7 - 15246*N^8 - 6795*N^9 - 1359*N^10)/
      (18*N^5*(1 + N)^5) + 2304*S[-5, N] + 
     z3*((72*(4 + 4*N + 9*N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) + 
       576*S[-2, N]) + S[-4, N]*((16*(138 + 35*N + 35*N^2))/(3*N*(1 + N)) - 
       1472*S[1, N]) + S[-2, N]^2*((-32*(8 + 3*N + 3*N^2))/(N*(1 + N)) + 
       512*S[1, N]) + (352*S[2, N]^2)/3 + 
     S[-3, N]*((-16*(450 + 507*N + 811*N^2 + 536*N^3 + 268*N^4))/
        (9*N^2*(1 + N)^2) + 960*S[-2, N] + (32*(108 + 31*N + 31*N^2)*S[1, N])/
        (3*N*(1 + N)) - 1152*S[1, N]^2 + 2624*S[2, N]) - 
     (16*(-126 + 6*N + 427*N^2 + 770*N^3 + 385*N^4)*S[3, N])/
      (9*N^2*(1 + N)^2) + (16*(-30 + 151*N + 151*N^2)*S[4, N])/
      (3*N*(1 + N)) + 1728*S[-4, 1, N] - (1920*S[-3, 1, N])/(N*(1 + N)) + 
     S[2, N]*((4*(144 + 24*N + 368*N^2 + 1669*N^3 + 2231*N^4 + 1359*N^5 + 
          453*N^6))/(9*N^3*(1 + N)^3) - 832*S[3, N] - 5248*S[-2, 1, N]) + 
     (32*(414 + 321*N + 625*N^2 + 536*N^3 + 268*N^4)*S[-2, 1, N])/
      (9*N^2*(1 + N)^2) + S[1, N]^2*(256*S[3, N] + 1792*S[-2, 1, N]) + 
     (32*(-174 + 31*N + 31*N^2)*S[-2, 2, N])/(3*N*(1 + N)) - 
     3648*S[-2, 3, N] + 2688*S[2, -3, N] + 
     S[-2, N]*((-16*(72 + 156*N - 286*N^2 - 391*N^3 + 162*N^4 + 81*N^5))/
        (9*N^3*(1 + N)^2) + S[1, N]*
        ((-64*(54 + 45*N + 215*N^2 + 268*N^3 + 134*N^4))/(9*N^2*(1 + N)^2) - 
         256*S[2, N]) + (32*(12 + 31*N + 31*N^2)*S[2, N])/(3*N*(1 + N)) + 
       64*S[3, N] - 384*S[-2, 1, N] + 5376*S[2, 1, N]) + 768*S[2, 3, N] - 
     (64*(-24 + 29*N + 29*N^2)*S[3, 1, N])/(3*N*(1 + N)) - 768*S[4, 1, N] - 
     5376*S[-3, 1, 1, N] - 1536*S[-2, 1, -2, N] + 
     S[1, N]*((-16*(-144 - 309*N - 395*N^2 - 617*N^3 - 481*N^4 - 31*N^5 + 
          135*N^6))/(9*N^4*(1 + N)^4) - (4288*S[2, N])/9 + 
       (64*(-12 + 31*N + 31*N^2)*S[3, N])/(3*N*(1 + N)) + 320*S[4, N] + 
       3840*S[-3, 1, N] + (64*(-84 + 31*N + 31*N^2)*S[-2, 1, N])/
        (3*N*(1 + N)) + 3712*S[-2, 2, N] - 1024*S[3, 1, N] - 
       7168*S[-2, 1, 1, N]) - (128*(-84 + 31*N + 31*N^2)*S[-2, 1, 1, N])/
      (3*N*(1 + N)) - 5376*S[-2, 2, 1, N] - 5376*S[2, 1, -2, N] + 
     1536*S[3, 1, 1, N] + 10752*S[-2, 1, 1, 1, N])));


==> anc/gamNS2s.m <==
gamNS2s= 2*NF*dabcdabc*((4*(4 + 20*N + 55*N^2 + 77*N^3 + 57*N^4 + 25*N^5 + 13*N^6 + 4*N^7 + N^8))/
  ((-1 + N)*N^5*(1 + N)^5*(2 + N)) + (4*(2 + N + N^2)*S[-3, N])/
  (N^2*(1 + N)^2) - (2*(12 + 40*N + 73*N^2 + 64*N^3 + 30*N^4 + 6*N^5 + 
    16*N^6 + 12*N^7 + 3*N^8)*S[1, N])/((-1 + N)*N^4*(1 + N)^4*(2 + N)) + 
 S[-2, N]*((-4*(-4 - 12*N - 23*N^2 - 21*N^3 - 8*N^4 + 3*N^5 + N^6))/
    ((-1 + N)*N^3*(1 + N)^3*(2 + N)) - (8*(2 + N + N^2)^2*S[1, N])/
    ((-1 + N)*N^2*(1 + N)^2*(2 + N))) - (2*(2 + N + N^2)*S[3, N])/
  (N^2*(1 + N)^2) - (8*(2 + N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2));


==> anc/gamNS2trpol.m <==
gamNS2trpol = (CF*NF^2*TF^2*((8*(-8 + 17*N + 17*N^2))/(9*N*(1 + N)) - (128*S[1, N])/27 - 
   (640*S[2, N])/27 + (128*S[3, N])/9) + 
 CF^2*NF*TF*((4*(112 + 415*N + 414*N^2 + 207*N^3))/(9*N*(1 + N)^2) - 
   (256*S[-4, N])/3 + S[-3, N]*(1280/9 - (256*S[1, N])/3) + 
   z3*(-96 + 128*S[1, N]) + S[-2, N]*((2560*S[1, N])/9 - (256*S[2, N])/3) - 
   (80*S[2, N])/3 - (128*S[2, N]^2)/3 + (1856*S[3, N])/9 - (512*S[4, N])/3 + 
   S[1, N]*((-8*(8 + 55*N + 55*N^2))/(3*N*(1 + N)) + (1280*S[2, N])/9 - 
     (512*S[3, N])/3 - (512*S[-2, 1, N])/3) - (2560*S[-2, 1, N])/9 - 
   (256*S[-2, 2, N])/3 + (256*S[3, 1, N])/3 + (1024*S[-2, 1, 1, N])/3) + 
 CF^3*((-256 - 230*N + 503*N^2 + 227*N^3 - 87*N^4 - 29*N^5)/
    ((-1 + N)*N*(1 + N)^2*(2 + N)) - 1792*S[-5, N] + 
   z3*((-48*(12 + 5*N + 5*N^2))/(N*(1 + N)) - 384*S[-2, N]) - 
   256*S[-2, N]^2*S[1, N] + S[-4, N]*(-96 + 1664*S[1, N]) + 
   S[-3, N]*(576/(N*(1 + N)) - 640*S[-2, N] - 192*S[1, N] + 1280*S[1, N]^2 - 
     2176*S[2, N]) - 96*S[2, N]^2 + 104*S[3, N] - 480*S[4, N] - 
   1664*S[-4, 1, N] - (1152*S[-2, 1, N])/(N*(1 + N)) - 
   1536*S[1, N]^2*S[-2, 1, N] + S[2, N]*((4*(16 + 3*N + 3*N^2))/(N*(1 + N)) + 
     512*S[3, N] + 4352*S[-2, 1, N]) - 192*S[-2, 2, N] + 2944*S[-2, 3, N] - 
   2304*S[2, -3, N] + S[-2, N]*((32*(-5 + 3*N + 3*N^2))/((-1 + N)*(2 + N)) - 
     192*S[2, N] + S[1, N]*((128*(-9 + 4*N + 4*N^2))/((-1 + N)*N*(1 + N)*
         (2 + N)) + 512*S[2, N]) + 128*S[3, N] + 256*S[-2, 1, N] - 
     4608*S[2, 1, N]) - 384*S[2, 3, N] + 384*S[3, 1, N] + 384*S[4, 1, N] + 
   4608*S[-3, 1, 1, N] + 1024*S[-2, 1, -2, N] + 768*S[-2, 1, 1, N] + 
   S[1, N]*((-32*(4 + 8*N - 3*N^2 - 2*N^3 + N^4))/((-1 + N)*N^2*(1 + N)^2*
       (2 + N)) + 128*S[2, N]^2 - 384*S[3, N] + 128*S[4, N] - 
     3584*S[-3, 1, N] - 384*S[-2, 1, N] - 3328*S[-2, 2, N] + 512*S[3, 1, N] + 
     6144*S[-2, 1, 1, N]) + 4608*S[-2, 2, 1, N] + 4608*S[2, 1, -2, N] - 
   768*S[3, 1, 1, N] - 9216*S[-2, 1, 1, 1, N]) + 
 CA^2*CF*((-3600 - 6938*N + 261*N^2 + 4801*N^3 + 4971*N^4 + 1657*N^5)/
    (18*(-1 + N)*N*(1 + N)^2*(2 + N)) - 704*S[-5, N] + 
   z3*((-24*(12 + 5*N + 5*N^2))/(N*(1 + N)) - 192*S[-2, N]) + 
   S[-2, N]^2*(48 - 192*S[1, N]) + S[-4, N]*(-208/3 + 320*S[1, N]) + 
   S[-3, N]*((32*(81 + 67*N + 67*N^2))/(9*N*(1 + N)) - 320*S[-2, N] - 
     (352*S[1, N])/3 + 256*S[1, N]^2 - 768*S[2, N]) + (3112*S[3, N])/9 - 
   (880*S[4, N])/3 + 64*S[5, N] - 448*S[-4, 1, N] + 
   S[1, N]^2*(-128*S[3, N] - 512*S[-2, 1, N]) - 
   (64*(81 + 67*N + 67*N^2)*S[-2, 1, N])/(9*N*(1 + N)) + 
   S[2, N]*(-8344/27 + 384*S[3, N] + 1536*S[-2, 1, N]) - 
   (352*S[-2, 2, N])/3 + 1088*S[-2, 3, N] - 768*S[2, -3, N] + 
   S[-2, N]*((16*(-5 + 3*N + 3*N^2))/((-1 + N)*(2 + N)) + 
     (32*(81 + 134*N + 134*N^2)*S[1, N])/(9*N*(1 + N)) - (352*S[2, N])/3 - 
     64*S[3, N] + 128*S[-2, 1, N] - 1536*S[2, 1, N]) - 384*S[2, 3, N] + 
   (704*S[3, 1, N])/3 + 384*S[4, 1, N] + 1536*S[-3, 1, 1, N] + 
   512*S[-2, 1, -2, N] + (1408*S[-2, 1, 1, N])/3 + 
   S[1, N]*((4*(12 + 245*N + 245*N^2))/(3*N*(1 + N)) - 176*S[3, N] - 
     256*S[4, N] - 1024*S[-3, 1, N] - (704*S[-2, 1, N])/3 - 
     1024*S[-2, 2, N] + 512*S[3, 1, N] + 2048*S[-2, 1, 1, N]) + 
   1536*S[-2, 2, 1, N] + 1536*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 
   3072*S[-2, 1, 1, 1, N]) + 
 CA*(CF*NF*TF*((-16*(-8 + 49*N + 90*N^2 + 45*N^3))/(9*N*(1 + N)^2) + 
     (128*S[-4, N])/3 + z3*(96 - 128*S[1, N]) + 
     S[-3, N]*(-640/9 + (128*S[1, N])/3) + (5344*S[2, N])/27 + 
     S[-2, N]*((-1280*S[1, N])/9 + (128*S[2, N])/3) - (448*S[3, N])/3 + 
     (320*S[4, N])/3 + (1280*S[-2, 1, N])/9 + 
     S[1, N]*((-16*(-27 + 209*N + 209*N^2))/(27*N*(1 + N)) + 64*S[3, N] + 
       (256*S[-2, 1, N])/3) + (128*S[-2, 2, N])/3 - (256*S[3, 1, N])/3 - 
     (512*S[-2, 1, 1, N])/3) + 
   CF^2*((13376 + 14494*N - 14003*N^2 - 11887*N^3 - 4077*N^4 - 1359*N^5)/
      (18*(-1 + N)*N*(1 + N)^2*(2 + N)) + 2304*S[-5, N] + 
     z3*((72*(12 + 5*N + 5*N^2))/(N*(1 + N)) + 576*S[-2, N]) + 
     S[-4, N]*(560/3 - 1472*S[1, N]) + S[-2, N]^2*(-96 + 512*S[1, N]) + 
     (352*S[2, N]^2)/3 + S[-3, N]*((-32*(243 + 134*N + 134*N^2))/
        (9*N*(1 + N)) + 960*S[-2, N] + (992*S[1, N])/3 - 1152*S[1, N]^2 + 
       2624*S[2, N]) - (6160*S[3, N])/9 + (2416*S[4, N])/3 + 
     1728*S[-4, 1, N] + S[2, N]*((4*(-24 + 151*N + 151*N^2))/(3*N*(1 + N)) - 
       832*S[3, N] - 5248*S[-2, 1, N]) + 
     (64*(243 + 134*N + 134*N^2)*S[-2, 1, N])/(9*N*(1 + N)) + 
     S[1, N]^2*(256*S[3, N] + 1792*S[-2, 1, N]) + (992*S[-2, 2, N])/3 - 
     3648*S[-2, 3, N] + 2688*S[2, -3, N] + 
     S[-2, N]*((-48*(-5 + 3*N + 3*N^2))/((-1 + N)*(2 + N)) + 
       S[1, N]*((-64*(-243 - 151*N - 17*N^2 + 268*N^3 + 134*N^4))/
          (9*(-1 + N)*N*(1 + N)*(2 + N)) - 256*S[2, N]) + (992*S[2, N])/3 + 
       64*S[3, N] - 384*S[-2, 1, N] + 5376*S[2, 1, N]) + 768*S[2, 3, N] - 
     (1856*S[3, 1, N])/3 - 768*S[4, 1, N] - 5376*S[-3, 1, 1, N] - 
     1536*S[-2, 1, -2, N] + S[1, N]*
      ((-8*(-24 - 94*N - 5*N^2 + 58*N^3 + 17*N^4))/(3*(-1 + N)*N^2*(1 + N)^2*
         (2 + N)) - (4288*S[2, N])/9 + (1984*S[3, N])/3 + 320*S[4, N] + 
       3840*S[-3, 1, N] + (1984*S[-2, 1, N])/3 + 3712*S[-2, 2, N] - 
       1024*S[3, 1, N] - 7168*S[-2, 1, 1, N]) - (3968*S[-2, 1, 1, N])/3 - 
     5376*S[-2, 2, 1, N] - 5376*S[2, 1, -2, N] + 1536*S[3, 1, 1, N] + 
     10752*S[-2, 1, 1, 1, N])));


==> anc/gamNS2trunp.m <==
gamNS2trunp = (CF*NF^2*TF^2*((8*(-8 + 17*N + 17*N^2))/(9*N*(1 + N)) - (128*S[1, N])/27 - 
   (640*S[2, N])/27 + (128*S[3, N])/9) + 
 CF^2*NF*TF*(92 - (256*S[-4, N])/3 + S[-3, N]*(1280/9 - (256*S[1, N])/3) + 
   z3*(-96 + 128*S[1, N]) + S[-2, N]*((2560*S[1, N])/9 - (256*S[2, N])/3) - 
   (80*S[2, N])/3 - (128*S[2, N]^2)/3 + (1856*S[3, N])/9 - (512*S[4, N])/3 + 
   S[1, N]*((-8*(-8 + 55*N + 55*N^2))/(3*N*(1 + N)) + (1280*S[2, N])/9 - 
     (512*S[3, N])/3 - (512*S[-2, 1, N])/3) - (2560*S[-2, 1, N])/9 - 
   (256*S[-2, 2, N])/3 + (256*S[3, 1, N])/3 + (1024*S[-2, 1, 1, N])/3) + 
 CF^3*(-29 - 1792*S[-5, N] + 
   z3*((-48*(-6 + 5*N + 5*N^2))/((-1 + N)*(2 + N)) - 384*S[-2, N]) - 
   256*S[-2, N]^2*S[1, N] + S[-4, N]*(-96 + 1664*S[1, N]) + 
   S[-3, N]*(192/((-1 + N)*(2 + N)) - 640*S[-2, N] - 192*S[1, N] + 
     1280*S[1, N]^2 - 2176*S[2, N]) - 96*S[2, N]^2 + 104*S[3, N] - 
   480*S[4, N] - 1664*S[-4, 1, N] - (384*S[-2, 1, N])/((-1 + N)*(2 + N)) - 
   1536*S[1, N]^2*S[-2, 1, N] + S[2, N]*(12 + 512*S[3, N] + 
     4352*S[-2, 1, N]) - 192*S[-2, 2, N] + 2944*S[-2, 3, N] - 
   2304*S[2, -3, N] + S[-2, N]*((32*(-2 - 11*N - 8*N^2 + 6*N^3 + 3*N^4))/
      ((-1 + N)*N*(1 + N)*(2 + N)) - 192*S[2, N] + 
     S[1, N]*(384/((-1 + N)*N*(1 + N)*(2 + N)) + 512*S[2, N]) + 128*S[3, N] + 
     256*S[-2, 1, N] - 4608*S[2, 1, N]) - 384*S[2, 3, N] + 384*S[3, 1, N] + 
   384*S[4, 1, N] + 4608*S[-3, 1, 1, N] + 1024*S[-2, 1, -2, N] + 
   768*S[-2, 1, 1, N] + S[1, N]*((384*(-1 + N + N^2))/
      ((-1 + N)*N*(1 + N)*(2 + N)) + 128*S[2, N]^2 - 384*S[3, N] + 
     128*S[4, N] - 3584*S[-3, 1, N] - 384*S[-2, 1, N] - 3328*S[-2, 2, N] + 
     512*S[3, 1, N] + 6144*S[-2, 1, 1, N]) + 4608*S[-2, 2, 1, N] + 
   4608*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 9216*S[-2, 1, 1, 1, N]) + 
 CA^2*CF*((-968 + 1657*N + 1657*N^2)/(18*N*(1 + N)) - 704*S[-5, N] + 
   z3*((-24*(-6 + 5*N + 5*N^2))/((-1 + N)*(2 + N)) - 192*S[-2, N]) + 
   S[-2, N]^2*(48 - 192*S[1, N]) + S[-4, N]*(-208/3 + 320*S[1, N]) + 
   S[-3, N]*((32*(-107 + 67*N + 67*N^2))/(9*(-1 + N)*(2 + N)) - 
     320*S[-2, N] - (352*S[1, N])/3 + 256*S[1, N]^2 - 768*S[2, N]) + 
   (3112*S[3, N])/9 - (880*S[4, N])/3 + 64*S[5, N] - 448*S[-4, 1, N] + 
   S[1, N]^2*(-128*S[3, N] - 512*S[-2, 1, N]) - 
   (64*(-107 + 67*N + 67*N^2)*S[-2, 1, N])/(9*(-1 + N)*(2 + N)) + 
   S[2, N]*(-8344/27 + 384*S[3, N] + 1536*S[-2, 1, N]) - 
   (352*S[-2, 2, N])/3 + 1088*S[-2, 3, N] - 768*S[2, -3, N] + 
   S[-2, N]*((16*(-2 - 11*N - 8*N^2 + 6*N^3 + 3*N^4))/
      ((-1 + N)*N*(1 + N)*(2 + N)) + (32*(-241 + 134*N + 134*N^2)*S[1, N])/
      (9*(-1 + N)*(2 + N)) - (352*S[2, N])/3 - 64*S[3, N] + 128*S[-2, 1, N] - 
     1536*S[2, 1, N]) - 384*S[2, 3, N] + (704*S[3, 1, N])/3 + 
   384*S[4, 1, N] + 1536*S[-3, 1, 1, N] + 512*S[-2, 1, -2, N] + 
   (1408*S[-2, 1, 1, N])/3 + 
   S[1, N]*((4*(-112 - 362*N - 117*N^2 + 490*N^3 + 245*N^4))/
      (3*(-1 + N)*N*(1 + N)*(2 + N)) - 176*S[3, N] - 256*S[4, N] - 
     1024*S[-3, 1, N] - (704*S[-2, 1, N])/3 - 1024*S[-2, 2, N] + 
     512*S[3, 1, N] + 2048*S[-2, 1, 1, N]) + 1536*S[-2, 2, 1, N] + 
   1536*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 3072*S[-2, 1, 1, 1, N]) + 
 CA*(CF*NF*TF*((-16*(-22 + 45*N + 45*N^2))/(9*N*(1 + N)) + (128*S[-4, N])/3 + 
     z3*(96 - 128*S[1, N]) + S[-3, N]*(-640/9 + (128*S[1, N])/3) + 
     (5344*S[2, N])/27 + S[-2, N]*((-1280*S[1, N])/9 + (128*S[2, N])/3) - 
     (448*S[3, N])/3 + (320*S[4, N])/3 + (1280*S[-2, 1, N])/9 + 
     S[1, N]*((-16*(9 + 209*N + 209*N^2))/(27*N*(1 + N)) + 64*S[3, N] + 
       (256*S[-2, 1, N])/3) + (128*S[-2, 2, N])/3 - (256*S[3, 1, N])/3 - 
     (512*S[-2, 1, 1, N])/3) + CF^2*(-151/2 + 2304*S[-5, N] + 
     z3*((72*(-6 + 5*N + 5*N^2))/((-1 + N)*(2 + N)) + 576*S[-2, N]) + 
     S[-4, N]*(560/3 - 1472*S[1, N]) + S[-2, N]^2*(-96 + 512*S[1, N]) + 
     (352*S[2, N]^2)/3 + S[-3, N]*((-32*(-187 + 134*N + 134*N^2))/
        (9*(-1 + N)*(2 + N)) + 960*S[-2, N] + (992*S[1, N])/3 - 
       1152*S[1, N]^2 + 2624*S[2, N]) - (6160*S[3, N])/9 + (2416*S[4, N])/3 + 
     1728*S[-4, 1, N] + S[2, N]*(604/3 - 832*S[3, N] - 5248*S[-2, 1, N]) + 
     (64*(-187 + 134*N + 134*N^2)*S[-2, 1, N])/(9*(-1 + N)*(2 + N)) + 
     S[1, N]^2*(256*S[3, N] + 1792*S[-2, 1, N]) + (992*S[-2, 2, N])/3 - 
     3648*S[-2, 3, N] + 2688*S[2, -3, N] + 
     S[-2, N]*((-48*(-2 - 11*N - 8*N^2 + 6*N^3 + 3*N^4))/
        ((-1 + N)*N*(1 + N)*(2 + N)) + 
       S[1, N]*((-64*(27 - 241*N - 107*N^2 + 268*N^3 + 134*N^4))/
          (9*(-1 + N)*N*(1 + N)*(2 + N)) - 256*S[2, N]) + (992*S[2, N])/3 + 
       64*S[3, N] - 384*S[-2, 1, N] + 5376*S[2, 1, N]) + 768*S[2, 3, N] - 
     (1856*S[3, 1, N])/3 - 768*S[4, 1, N] - 5376*S[-3, 1, 1, N] - 
     1536*S[-2, 1, -2, N] + S[1, N]*((-8*(-206 + 211*N + 211*N^2))/
        (3*(-1 + N)*N*(1 + N)*(2 + N)) - (4288*S[2, N])/9 + 
       (1984*S[3, N])/3 + 320*S[4, N] + 3840*S[-3, 1, N] + 
       (1984*S[-2, 1, N])/3 + 3712*S[-2, 2, N] - 1024*S[3, 1, N] - 
       7168*S[-2, 1, 1, N]) - (3968*S[-2, 1, 1, N])/3 - 5376*S[-2, 2, 1, N] - 
     5376*S[2, 1, -2, N] + 1536*S[3, 1, 1, N] + 10752*S[-2, 1, 1, 1, N])));


==> anc/gamNS2unp.m <==
gamNS2unp =
(CF*NF^2*TF^2*((8*(-24 + 16*N + 96*N^2 + 35*N^3 + 57*N^4 + 153*N^5 + 51*N^6))/
    (27*N^3*(1 + N)^3) - (128*S[1, N])/27 - (640*S[2, N])/27 + 
   (128*S[3, N])/9) + CF^2*NF*TF*
  ((4*(-72 - 160*N - 8*N^2 + 453*N^3 + 1210*N^4 + 1779*N^5 + 1491*N^6 + 
      828*N^7 + 207*N^8))/(9*N^4*(1 + N)^4) - (256*S[-4, N])/3 + 
   S[-3, N]*((128*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) - (256*S[1, N])/3) + 
   z3*((-32*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 128*S[1, N]) + 
   S[-2, N]*((-128*(-3 + 10*N + 16*N^2))/(9*N^2*(1 + N)^2) + 
     (2560*S[1, N])/9 - (256*S[2, N])/3) - 
   (16*(-24 + 16*N + 79*N^2 + 30*N^3 + 15*N^4)*S[2, N])/(9*N^2*(1 + N)^2) - 
   (128*S[2, N]^2)/3 + (64*(12 + 29*N + 29*N^2)*S[3, N])/(9*N*(1 + N)) - 
   (512*S[4, N])/3 + S[1, N]*((-8*(80 + 256*N + 165*N^2 + 330*N^3 + 165*N^4))/
      (9*N^2*(1 + N)^2) + (1280*S[2, N])/9 - (512*S[3, N])/3 - 
     (512*S[-2, 1, N])/3) - (256*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/
    (9*N*(1 + N)) - (256*S[-2, 2, N])/3 + (256*S[3, 1, N])/3 + 
   (1024*S[-2, 1, 1, N])/3) + 
 CF^3*((-32 - 208*N - 576*N^2 - 940*N^3 - 976*N^4 - 469*N^5 - N^6 - 46*N^7 - 
     226*N^8 - 145*N^9 - 29*N^10)/(N^5*(1 + N)^5) - 1792*S[-5, N] + 
   z3*((-48*(-4 - 4*N + N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) - 
     384*S[-2, N]) + S[-2, N]^2*(128/(N*(1 + N)) - 256*S[1, N]) + 
   S[-4, N]*((-32*(26 + 3*N + 3*N^2))/(N*(1 + N)) + 1664*S[1, N]) + 
   S[-3, N]*((32*(8 + 5*N + 9*N^2))/(N^2*(1 + N)^2) - 640*S[-2, N] - 
     (64*(20 + 3*N + 3*N^2)*S[1, N])/(N*(1 + N)) + 1280*S[1, N]^2 - 
     2176*S[2, N]) - (32*(2 + 3*N + 3*N^2)*S[2, N]^2)/(N*(1 + N)) + 
   (8*(-20 - 16*N + 13*N^2 + 26*N^3 + 13*N^4)*S[3, N])/(N^2*(1 + N)^2) - 
   (32*(2 + 15*N + 15*N^2)*S[4, N])/(N*(1 + N)) - 1664*S[-4, 1, N] + 
   (1792*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*((-64*(1 + 3*N + 3*N^2))/(N^3*(1 + N)^3) - 1536*S[-2, 1, N]) - 
   (64*(4 - N + 3*N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + 
   S[2, N]*((4*(16 + 60*N + 76*N^2 + 51*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/
      (N^3*(1 + N)^3) + 512*S[3, N] + 4352*S[-2, 1, N]) - 
   (64*(-26 + 3*N + 3*N^2)*S[-2, 2, N])/(N*(1 + N)) + 2944*S[-2, 3, N] - 
   2304*S[2, -3, N] + S[-2, N]*
    ((32*(2 + 4*N + 2*N^2 + 9*N^3 + 9*N^4 + 9*N^5 + 3*N^6))/(N^3*(1 + N)^3) - 
     (64*(4 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) + 
     S[1, N]*((-128*(5 + 7*N + 3*N^2))/(N^2*(1 + N)^2) + 512*S[2, N]) + 
     128*S[3, N] + 256*S[-2, 1, N] - 4608*S[2, 1, N]) - 384*S[2, 3, N] + 
   (128*(-2 + 3*N + 3*N^2)*S[3, 1, N])/(N*(1 + N)) + 384*S[4, 1, N] + 
   4608*S[-3, 1, 1, N] + 1024*S[-2, 1, -2, N] + 
   (768*(-4 + N + N^2)*S[-2, 1, 1, N])/(N*(1 + N)) + 
   S[1, N]*((8*(52 + 160*N + 197*N^2 + 88*N^3 + 95*N^4 + 66*N^5 + 22*N^6))/
      (N^4*(1 + N)^4) - (128*(1 + 2*N)*S[2, N])/(N^2*(1 + N)^2) + 
     128*S[2, N]^2 - 384*S[3, N] + 128*S[4, N] - 3584*S[-3, 1, N] - 
     (384*(-4 + N + N^2)*S[-2, 1, N])/(N*(1 + N)) - 3328*S[-2, 2, N] + 
     512*S[3, 1, N] + 6144*S[-2, 1, 1, N]) + 4608*S[-2, 2, 1, N] + 
   4608*S[2, 1, -2, N] - 768*S[3, 1, 1, N] - 9216*S[-2, 1, 1, 1, N]) + 
 CA^2*CF*((-2904 + 7024*N - 452*N^2 - 41453*N^3 - 24035*N^4 + 14913*N^5 + 
     4971*N^6)/(54*N^3*(1 + N)^3) - 704*S[-5, N] + 
   z3*((-24*(-4 - 4*N + N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) - 
     192*S[-2, N]) + S[-2, N]^2*((48*(2 + N + N^2))/(N*(1 + N)) - 
     192*S[1, N]) + S[-4, N]*((-16*(30 + 13*N + 13*N^2))/(3*N*(1 + N)) + 
     320*S[1, N]) + S[-3, N]*((16*(27 + 69*N + 203*N^2 + 268*N^3 + 134*N^4))/
      (9*N^2*(1 + N)^2) - 320*S[-2, N] - (32*(24 + 11*N + 11*N^2)*S[1, N])/
      (3*N*(1 + N)) + 256*S[1, N]^2 - 768*S[2, N]) + 
   (8*(-81 + 9*N + 398*N^2 + 778*N^3 + 389*N^4)*S[3, N])/(9*N^2*(1 + N)^2) - 
   (16*(-24 + 55*N + 55*N^2)*S[4, N])/(3*N*(1 + N)) + 64*S[5, N] - 
   448*S[-4, 1, N] + (512*S[-3, 1, N])/(N*(1 + N)) + 
   S[1, N]^2*(-128*S[3, N] - 512*S[-2, 1, N]) - 
   (32*(27 + 3*N + 137*N^2 + 268*N^3 + 134*N^4)*S[-2, 1, N])/
    (9*N^2*(1 + N)^2) + S[2, N]*(-8344/27 + 384*S[3, N] + 1536*S[-2, 1, N]) - 
   (32*(-48 + 11*N + 11*N^2)*S[-2, 2, N])/(3*N*(1 + N)) + 1088*S[-2, 3, N] - 
   768*S[2, -3, N] + S[-2, N]*
    ((16*(-9 - 48*N - 272*N^2 - 487*N^3 - 209*N^4 + 81*N^5 + 27*N^6))/
      (9*N^3*(1 + N)^3) + (32*(-27 - 18*N + 116*N^2 + 268*N^3 + 134*N^4)*
       S[1, N])/(9*N^2*(1 + N)^2) - (352*S[2, N])/3 - 64*S[3, N] + 
     128*S[-2, 1, N] - 1536*S[2, 1, N]) - 384*S[2, 3, N] + 
   (64*(-12 + 11*N + 11*N^2)*S[3, 1, N])/(3*N*(1 + N)) + 384*S[4, 1, N] + 
   1536*S[-3, 1, 1, N] + 512*S[-2, 1, -2, N] + 
   (128*(-24 + 11*N + 11*N^2)*S[-2, 1, 1, N])/(3*N*(1 + N)) + 
   S[1, N]*((4*(90 + 222*N + 156*N^2 - 60*N^3 + 395*N^4 + 1196*N^5 + 
        1542*N^6 + 980*N^7 + 245*N^8))/(3*N^4*(1 + N)^4) - 
     (16*(-8 + 11*N + 11*N^2)*S[3, N])/(N*(1 + N)) - 256*S[4, N] - 
     1024*S[-3, 1, N] - (64*(-24 + 11*N + 11*N^2)*S[-2, 1, N])/
      (3*N*(1 + N)) - 1024*S[-2, 2, N] + 512*S[3, 1, N] + 
     2048*S[-2, 1, 1, N]) + 1536*S[-2, 2, 1, N] + 1536*S[2, 1, -2, N] - 
   768*S[3, 1, 1, N] - 3072*S[-2, 1, 1, 1, N]) + 
 CA*(CF*NF*TF*((-8*(-132 + 238*N + 269*N^2 - 936*N^3 - 427*N^4 + 810*N^5 + 
        270*N^6))/(27*N^3*(1 + N)^3) + (128*S[-4, N])/3 + 
     z3*((32*(2 + 3*N + 3*N^2))/(N*(1 + N)) - 128*S[1, N]) + 
     S[-3, N]*((-64*(3 + 10*N + 10*N^2))/(9*N*(1 + N)) + (128*S[1, N])/3) + 
     (5344*S[2, N])/27 + S[-2, N]*((64*(-3 + 10*N + 16*N^2))/
        (9*N^2*(1 + N)^2) - (1280*S[1, N])/9 + (128*S[2, N])/3) - 
     (32*(3 + 14*N + 14*N^2)*S[3, N])/(3*N*(1 + N)) + (320*S[4, N])/3 + 
     (128*(-3 + 10*N + 10*N^2)*S[-2, 1, N])/(9*N*(1 + N)) + 
     S[1, N]*((-16*(-54 - 108*N - 108*N^2 + 209*N^3 + 627*N^4 + 627*N^5 + 
          209*N^6))/(27*N^3*(1 + N)^3) + 64*S[3, N] + (256*S[-2, 1, N])/3) + 
     (128*S[-2, 2, N])/3 - (256*S[3, 1, N])/3 - (512*S[-2, 1, 1, N])/3) + 
   CF^2*((1584 + 2560*N - 4120*N^2 - 12528*N^3 - 15103*N^4 - 13452*N^5 - 
       8274*N^6 - 5436*N^7 - 1359*N^8)/(18*N^4*(1 + N)^4) + 2304*S[-5, N] + 
     z3*((72*(-4 - 4*N + N^2 + 10*N^3 + 5*N^4))/(N^2*(1 + N)^2) + 
       576*S[-2, N]) + S[-4, N]*((16*(138 + 35*N + 35*N^2))/(3*N*(1 + N)) - 
       1472*S[1, N]) + S[-2, N]^2*((-32*(8 + 3*N + 3*N^2))/(N*(1 + N)) + 
       512*S[1, N]) + (352*S[2, N]^2)/3 + 
     S[-3, N]*((-16*(126 + 183*N + 487*N^2 + 536*N^3 + 268*N^4))/
        (9*N^2*(1 + N)^2) + 960*S[-2, N] + (32*(108 + 31*N + 31*N^2)*S[1, N])/
        (3*N*(1 + N)) - 1152*S[1, N]^2 + 2624*S[2, N]) - 
     (16*(-126 + 6*N + 427*N^2 + 770*N^3 + 385*N^4)*S[3, N])/
      (9*N^2*(1 + N)^2) + (16*(-30 + 151*N + 151*N^2)*S[4, N])/
      (3*N*(1 + N)) + 1728*S[-4, 1, N] - (1920*S[-3, 1, N])/(N*(1 + N)) + 
     S[2, N]*((4*(-264 + 344*N + 1325*N^2 + 906*N^3 + 453*N^4))/
        (9*N^2*(1 + N)^2) - 832*S[3, N] - 5248*S[-2, 1, N]) + 
     (32*(90 - 3*N + 301*N^2 + 536*N^3 + 268*N^4)*S[-2, 1, N])/
      (9*N^2*(1 + N)^2) + S[1, N]^2*(256*S[3, N] + 1792*S[-2, 1, N]) + 
     (32*(-174 + 31*N + 31*N^2)*S[-2, 2, N])/(3*N*(1 + N)) - 
     3648*S[-2, 3, N] + 2688*S[2, -3, N] + 
     S[-2, N]*((-16*(-60 - 526*N - 893*N^2 - 337*N^3 + 243*N^4 + 81*N^5))/
        (9*N^2*(1 + N)^3) + S[1, N]*
        ((-64*(-72 - 81*N + 89*N^2 + 268*N^3 + 134*N^4))/(9*N^2*(1 + N)^2) - 
         256*S[2, N]) + (32*(12 + 31*N + 31*N^2)*S[2, N])/(3*N*(1 + N)) + 
       64*S[3, N] - 384*S[-2, 1, N] + 5376*S[2, 1, N]) + 768*S[2, 3, N] - 
     (64*(-24 + 29*N + 29*N^2)*S[3, 1, N])/(3*N*(1 + N)) - 768*S[4, 1, N] - 
     5376*S[-3, 1, 1, N] - 1536*S[-2, 1, -2, N] + 
     S[1, N]*((-16*(216 + 621*N + 487*N^2 - 569*N^3 - 601*N^4 - 31*N^5 + 
          135*N^6))/(9*N^4*(1 + N)^4) - (4288*S[2, N])/9 + 
       (64*(-12 + 31*N + 31*N^2)*S[3, N])/(3*N*(1 + N)) + 320*S[4, N] + 
       3840*S[-3, 1, N] + (64*(-84 + 31*N + 31*N^2)*S[-2, 1, N])/
        (3*N*(1 + N)) + 3712*S[-2, 2, N] - 1024*S[3, 1, N] - 
       7168*S[-2, 1, 1, N]) - (128*(-84 + 31*N + 31*N^2)*S[-2, 1, 1, N])/
      (3*N*(1 + N)) - 5376*S[-2, 2, 1, N] - 5376*S[2, 1, -2, N] + 
     1536*S[3, 1, 1, N] + 10752*S[-2, 1, 1, 1, N])));


==> anc/readme <==
J.~Bl\"umlein, P.~Marquard, C.~Schneider, and K.~Sch\"onwald~:
The three--loop unpolarized and polarized non-- singlet anomalous 
dimensions from off--shell operator matrix elements
DESY 21--104, DO--TH 21/23, SAGEX 21--15, TTP 21-024, RISC Report Series 21-13


The 3-loop non-singlet anomalous dimensions:

gamNS2pol.m
gamNS2unp.m
gamNS2trpol.m
gamNS2trunp.m
gamNS2s.m

and splitting functions 

PNS2pol.m
PNS2trpol.m
PNS2trunp.m
PNS2unp.m
PNS2s.m

For any use of these files the above paper shall be cited.

